The Extended Haagerup fusion categories

In this paper we construct two new fusion categories and many new subfactors related to the exceptional Extended Haagerup subfactor. The Extended Haagerup subfactor has two even parts EH1 and EH2. These fusion categories are mysterious and are the only known fusion categories which appear to be unrelated to finite groups, quantum groups, or Izumi quadratic categories. One key technique which has previously revealed hidden structure in fusion categories is to study all other fusion categories in the Morita equivalence class, and hope that one of the others is easier to understand. In this paper we show that there are exactly four categories (EH1, EH2, EH3, EH4) in the Morita equivalence class of Extended Haagerup, and that there is a unique Morita equivalence between each pair. The existence of EH3 and EH4 gives a number of interesting new subfactors. Neither EH3 nor EH4 appears to be easier to understand than the Extended Haaerup subfactor, providing further evidence that Extended Haagerup does not come from known constructions. We also find several interesting intermediate subfactor lattices related to Extended Haagerup. The method we use to construct EH3 and EH4 is interesting in its own right and gives a general computational recipe for constructing fusion categories in the Morita equivalence class of a subfactor. We show that pivotal module $\rm C^*$ categories over a given subfactor correspond exactly to realizations of that subfactor planar algebra as a planar subalgebra of a graph planar algebra. This allows us to construct EH3 and EH4 by realizing the Extended Haagerup subfactor planar algebra inside the graph planar algebras of two new graphs. This technique also answers a long-standing question of Jones: which graph planar algebras contain a given subfactor planar algebra?

==> EHring.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      6773,        194]
NotebookOptionsPosition[      6332,        174]
NotebookOutlinePosition[      6687,        190]
CellTagsIndexPosition[      6644,        187]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Takes", " ", "in", " ", "a", " ", "text", " ", "file", " ", "giving", " ",
     "the", " ", "multiplication", " ", "table"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"<<", "\"\</Users/pinhas/Dropbox/EHmult.txt\>\""}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.7216025395938597`*^9, 3.721602554881819*^9}, {
   3.721605147736058*^9, 3.7216051833234987`*^9}, 3.721606846454319*^9, {
   3.72973690956367*^9, 3.729736936775489*^9}},
 ExpressionUUID -> "75645cad-6a6d-424d-b3db-ed096a1741fd"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Ranks", " ", 
      RowBox[{"of", " ", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", "bomdules"}], ",", " ", 
    RowBox[{"1", " ", "\[LessEqual]", " ", "i"}], ",", 
    RowBox[{"j", " ", "\[LessEqual]", " ", "4"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ranks", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "8", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "5", ",", "8"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.721602585985591*^9, 3.721602634582068*^9}, {
  3.721602666261716*^9, 3.721602717253861*^9}, {3.721605186378126*^9, 
  3.7216052138752623`*^9}},
 ExpressionUUID -> "82e27eb5-c617-45a5-bff0-0f4f6efc7eea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Multiplication", " ", 
    RowBox[{"table", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "x", ",", "y", ",", "z"}], 
         "]"}], "]"}], " ", "is", " ", "the", " ", "cofficient", " ", "of", 
       " ", "basis", " ", "element", " ", "z", " ", "of", " ", 
       RowBox[{"the", " ", "[", 
        RowBox[{"i", ",", "k"}], "]"}]}], "-", 
      RowBox[{
      "bimodule", " ", "in", " ", "the", " ", "product", " ", "of", " ", 
       "basis", " ", "element", " ", "x", " ", "of", " ", 
       RowBox[{"the", " ", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "-", 
      RowBox[{
      "bimodule", " ", "with", " ", "basis", " ", "element", " ", "y", " ", 
       "of", " ", 
       RowBox[{"the", " ", "[", 
        RowBox[{"j", ",", "k"}], "]"}]}], "-", "bimodule"}]}]}], "  ", "*)"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.721605217218408*^9, 3.721605366598178*^9}},
 ExpressionUUID -> "6282dafe-fe98-400d-9db8-65f33307d382"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Let", "'"}], "s", " ", "double"}], "-", 
    RowBox[{"check", " ", "associativity"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Tot", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tot", "+=", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k", ",", "l", ",", "n", ",", "o", ",", "All"}],
             "]"}], "]"}], ".", 
          RowBox[{"M", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j", ",", "l", ",", "m", ",", "All", ",", "p"}],
             "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j", ",", "k", ",", "m", ",", "n", ",", "All"}],
             "]"}], "]"}], ".", 
          RowBox[{"M", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k", ",", "l", ",", "All", ",", "o", ",", "p"}],
             "]"}], "]"}]}]}], "]"}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", 
       RowBox[{"Ranks", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Ranks", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"o", ",", "1", ",", 
       RowBox[{"Ranks", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", 
       RowBox[{"Ranks", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "l"}], "]"}], "]"}]}], "}"}]}], "  ", "]"}], 
   "\[IndentingNewLine]", "Tot"}]}]], "Input",
 CellChangeTimes->{{3.721602577909956*^9, 3.721602583881913*^9}, {
  3.721602720712318*^9, 3.721602812479641*^9}, {3.72160302092805*^9, 
  3.721603092037488*^9}, {3.721603128755971*^9, 3.7216032647848873`*^9}, {
  3.721603313553096*^9, 3.7216033439705257`*^9}, {3.721603376415897*^9, 
  3.7216034257672462`*^9}, {3.721603544137043*^9, 3.721603572240199*^9}, {
  3.721603635732377*^9, 3.721603686497446*^9}, {3.721603922416774*^9, 
  3.721603983934181*^9}, {3.7216040664599323`*^9, 3.721604094457218*^9}, {
  3.721605755180243*^9, 3.721605778779932*^9}, {3.721606273432632*^9, 
  3.721606303625209*^9}},
 ExpressionUUID -> "07634b87-922c-49ca-a2de-56a5ae1cc9e1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.729736955931307*^9}]
}, Open  ]]
},
WindowSize->{808, 857},
WindowMargins->{{206, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 597, 13, 58, "Input"],
Cell[1158, 35, 1104, 28, 88, "Input"],
Cell[2265, 65, 1124, 26, 103, "Input"],
Cell[CellGroupData[{
Cell[3414, 95, 2829, 73, 118, "Input"],
Cell[6246, 170, 70, 1, 27, "Output"]
}, Open  ]]
}
]
*)



==> code/EHIntermediates.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     59390,       1632]
NotebookOptionsPosition[     58115,       1587]
NotebookOutlinePosition[     58468,       1603]
CellTagsIndexPosition[     58425,       1600]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Takes", " ", "in", " ", "a", " ", "text", " ", "file", " ", "giving", " ",
     "the", " ", "multiplication", " ", "table"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"<<", "\"\<~/Documents/EHmult.txt\>\""}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7216025395938597`*^9, 3.721602554881819*^9}, {
   3.721605147736058*^9, 3.7216051833234987`*^9}, 3.721606846454319*^9, {
   3.72973690956367*^9, 3.729736936775489*^9}, {3.729737433998888*^9, 
   3.72973745258146*^9}},
 ExpressionUUID -> "75645cad-6a6d-424d-b3db-ed096a1741fd"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Ranks", " ", 
      RowBox[{"of", " ", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", "bomdules"}], ",", " ", 
    RowBox[{"1", " ", "\[LessEqual]", " ", "i"}], ",", 
    RowBox[{"j", " ", "\[LessEqual]", " ", "4"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ranks", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8", ",", "5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "8", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "5", ",", "8"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.721602585985591*^9, 3.721602634582068*^9}, {
  3.721602666261716*^9, 3.721602717253861*^9}, {3.721605186378126*^9, 
  3.7216052138752623`*^9}},
 ExpressionUUID -> "82e27eb5-c617-45a5-bff0-0f4f6efc7eea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Multiplication", " ", 
    RowBox[{"table", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "x", ",", "y", ",", "z"}], 
         "]"}], "]"}], " ", "is", " ", "the", " ", "cofficient", " ", "of", 
       " ", "basis", " ", "element", " ", "z", " ", "of", " ", 
       RowBox[{"the", " ", "[", 
        RowBox[{"i", ",", "k"}], "]"}]}], "-", 
      RowBox[{
      "bimodule", " ", "in", " ", "the", " ", "product", " ", "of", " ", 
       "basis", " ", "element", " ", "x", " ", "of", " ", 
       RowBox[{"the", " ", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "-", 
      RowBox[{
      "bimodule", " ", "with", " ", "basis", " ", "element", " ", "y", " ", 
       "of", " ", 
       RowBox[{"the", " ", "[", 
        RowBox[{"j", ",", "k"}], "]"}]}], "-", "bimodule"}]}]}], "  ", "*)"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.721605217218408*^9, 3.721605366598178*^9}},
 ExpressionUUID -> "6282dafe-fe98-400d-9db8-65f33307d382"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"And", "@@", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k", ",", "l", ",", "n", ",", "o", ",", "All"}], 
         "]"}], "]"}], ".", 
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j", ",", "l", ",", "m", ",", "All", ",", "p"}], 
         "]"}], "]"}]}], "==", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "m", ",", "n", ",", "All"}], 
         "]"}], "]"}], ".", 
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "k", ",", "l", ",", "All", ",", "o", ",", "p"}], 
         "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", 
       RowBox[{"Ranks", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Ranks", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"o", ",", "1", ",", 
       RowBox[{"Ranks", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", 
       RowBox[{"Ranks", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "l"}], "]"}], "]"}]}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.730503406703684*^9, 3.73050349297904*^9}, {
  3.7305035281505613`*^9, 3.7305035629896708`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.7305034968838673`*^9, {3.730503537663213*^9, 3.7305035658698263`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Example", ":", " ", 
   RowBox[{
   "prints", " ", "the", " ", "adjancency", " ", "matrices", " ", "of", " ", 
    "all", " ", "principal", " ", "and", " ", "dual", " ", "graphs", " ", 
    "of", " ", "the", " ", "smallest", " ", "basis", " ", "elements", " ", 
    "in", " ", "each", " ", "bimodule"}]}], " ", "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"MatrixForm", "[", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{
           "i", ",", "i", ",", "j", ",", "All", ",", "1", ",", "All"}], "]"}],
           "]"}], "]"}], ",", 
        RowBox[{"MatrixForm", "[", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{
           "i", ",", "j", ",", "j", ",", "1", ",", "All", ",", "All"}], "]"}],
           "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.730503596886593*^9, 3.7305036839421673`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"1", "1", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "1", "0", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0"},
         {"0", "0", "1", "0", "0", "1"},
         {"0", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "1", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1"},
         {"0", "1", "0", "0", "1", "1"},
         {"1", "0", "0", "1", "1", "1"},
         {"1", "0", "1", "1", "1", "2"},
         {"0", "1", "1", "1", "2", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0"},
         {"0", "1", "0", "1", "0", "0"},
         {"1", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "1", "1"},
         {"0", "1", "0", "0", "1", "1"},
         {"0", "1", "1", "1", "1", "2"},
         {"1", "0", "1", "1", "2", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "1"},
         {"1", "0", "1", "0", "1", "1"},
         {"1", "0", "1", "1", "1", "1"},
         {"0", "1", "1", "1", "2", "2"},
         {"1", "1", "1", "2", "2", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "1", "1"},
         {"0", "1", "1", "1", "1", "0"},
         {"0", "1", "1", "0", "1", "1"},
         {"1", "0", "1", "1", "1", "1"},
         {"1", "1", "1", "1", "1", "1"},
         {"0", "1", "0", "1", "1", "2"},
         {"1", "0", "1", "1", "2", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"1", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0"},
         {"0", "1", "0", "0", "1", "0"},
         {"0", "0", "1", "0", "0", "1"},
         {"0", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "1", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"1", "1", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "1", "0", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1"},
         {"0", "0", "0", "1", "1"},
         {"0", "1", "1", "1", "1"},
         {"0", "1", "1", "1", "1"},
         {"1", "1", "1", "1", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "1", "0"},
         {"0", "1", "0", "1", "0"},
         {"0", "0", "0", "1", "1"},
         {"1", "1", "1", "1", "1"},
         {"0", "1", "1", "1", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {"0", "1", "1", "0", "0"},
         {"0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "1"},
         {"1", "0", "1", "0", "1"},
         {"0", "0", "1", "1", "2"},
         {"1", "0", "1", "2", "1"},
         {"0", "1", "1", "1", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", "0", "1", "1", "1"},
         {"1", "0", "1", "1", "1"},
         {"1", "0", "1", "1", "1"},
         {"0", "1", "1", "1", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0"},
         {"1", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "1", "1"},
         {"0", "1", "0", "0", "1", "1"},
         {"0", "1", "1", "1", "1", "2"},
         {"1", "0", "1", "1", "2", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1"},
         {"0", "1", "0", "0", "1", "1"},
         {"1", "0", "0", "1", "1", "1"},
         {"1", "0", "1", "1", "1", "2"},
         {"0", "1", "1", "1", "2", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "1", "1", "0"},
         {"0", "1", "0", "1", "0"},
         {"0", "0", "0", "1", "1"},
         {"1", "1", "1", "1", "1"},
         {"0", "1", "1", "1", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1"},
         {"0", "0", "0", "1", "1"},
         {"0", "1", "1", "1", "1"},
         {"0", "1", "1", "1", "1"},
         {"1", "1", "1", "1", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0"},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1"},
         {"1", "0", "0", "0", "1"},
         {"0", "0", "1", "1", "1"},
         {"0", "1", "1", "1", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {"0", "1", "0", "1", "0"},
         {"0", "1", "1", "0", "0"},
         {"1", "0", "0", "0", "1"},
         {"0", "1", "0", "0", "1"},
         {"0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "1"},
         {"0", "0", "1", "1", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"0", "1", "1", "1", "1", "0"},
         {"0", "0", "0", "1", "1", "1"},
         {"0", "1", "1", "0", "1", "1"},
         {"1", "0", "1", "1", "1", "1"},
         {"1", "1", "1", "1", "1", "1"},
         {"0", "1", "0", "1", "1", "2"},
         {"1", "0", "1", "1", "2", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "1"},
         {"1", "0", "1", "0", "1", "1"},
         {"1", "0", "1", "1", "1", "1"},
         {"0", "1", "1", "1", "2", "2"},
         {"1", "1", "1", "2", "2", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", "0", "1", "1", "1"},
         {"1", "0", "1", "1", "1"},
         {"1", "0", "1", "1", "1"},
         {"0", "1", "1", "1", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {"0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1"},
         {"0", "1", "0", "1", "0"},
         {"1", "0", "1", "0", "1"},
         {"0", "0", "1", "1", "2"},
         {"1", "0", "1", "2", "1"},
         {"0", "1", "1", "1", "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {"0", "1", "1", "0", "0"},
         {"0", "1", "0", "1", "0"},
         {"1", "0", "0", "0", "1"},
         {"0", "1", "0", "0", "1"},
         {"0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "1"},
         {"0", "0", "1", "1", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0"},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1"},
         {"1", "0", "0", "0", "1"},
         {"0", "0", "1", "1", "1"},
         {"0", "1", "1", "1", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.730503662078267*^9, 3.730503684378647*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "All", " ", "intermediates", " ", "gives", " ", "a", " ", "list", " ", "of",
    " ", 
   RowBox[{"{", 
    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "}"}], 
   " ", "where", " ", "O_", 
   RowBox[{
    RowBox[{"{", "ij", "}"}], "^", "l"}], " ", "times", " ", "O_", 
   RowBox[{
    RowBox[{"{", "jk", "}"}], "^", "m"}], " ", "is", " ", "O_", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "ik", "}"}], "^", "n"}], "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7305027528034487`*^9, 3.730502841600534*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AllIntermediates", "=", 
  RowBox[{"SortBy", "[", 
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                 "#1", ",", "#2", ",", "#3", ",", "#4", ",", "#5", ",", 
                  RowBox[{
                   RowBox[{"FirstPosition", "[", 
                    RowBox[{
                    RowBox[{"M", "\[LeftDoubleBracket]", 
                    RowBox[{
                    "#1", ",", "#2", ",", "#3", ",", "#4", ",", "#5"}], 
                    "\[RightDoubleBracket]"}], ",", "1"}], "]"}], 
                   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                 "}"}], "&"}], ")"}], "@@", "#"}], "&"}], ")"}], "/@", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Pick", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j", ",", "k", ",", "p", ",", "q"}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", "1", ",", 
                   RowBox[{"Ranks", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"q", ",", "1", ",", 
                   RowBox[{"Ranks", "\[LeftDoubleBracket]", 
                    RowBox[{"j", ",", "k"}], "\[RightDoubleBracket]"}]}], 
                  "}"}]}], "]"}], ",", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Plus", "@@", "#"}], "\[Equal]", "1"}], ")"}], 
                  "&"}], ",", 
                 RowBox[{"M", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "All", ",", "k", ",", "All", ",", "All"}],
                   "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"{", "3", "}"}]}], "]"}]}], "]"}], ",", "2"}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "2"}], 
       "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"!", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"#1", "==", "#2"}], ")"}], " ", "&&", " ", 
              RowBox[{"(", 
               RowBox[{"#4", "==", "1"}], ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"#2", "==", "#3"}], ")"}], " ", "&&", " ", 
              RowBox[{"(", 
               RowBox[{"#5", "==", "1"}], ")"}]}], ")"}]}], ")"}]}], "&"}], "@@",
         "#"}], "&"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{"#", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{"#", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{"#", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}]}], 
      "}"}], "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.730501750714237*^9, 3.730501770468712*^9}, {
  3.730501823031888*^9, 3.730501926369701*^9}, {3.7305019655600443`*^9, 
  3.730502150599771*^9}, {3.730502184346974*^9, 3.7305022200538607`*^9}, {
  3.73050245610177*^9, 3.730502458922388*^9}, {3.730502636126677*^9, 
  3.73050263712915*^9}, {3.730502712448902*^9, 3.730502715365829*^9}, {
  3.7305028978044*^9, 3.730502928443606*^9}, {3.730502978685693*^9, 
  3.73050298546325*^9}, {3.73050304313483*^9, 3.730503048451848*^9}, {
  3.730503087325769*^9, 3.730503194075358*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "3", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "4", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "3", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "4", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "4", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "3", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "4", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "3", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "4", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "1", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "1", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3", ",", "1", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3", ",", "2", ",", "3", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "3", ",", "2", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "3", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3", ",", "3", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3", ",", "3", ",", "3", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "3", ",", "1", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "1", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "1", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "1", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1", ",", "4", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "4", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1", ",", "3", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1", ",", "4", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "1", ",", "1", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "1", ",", "1", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "4", ",", "2", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "3", ",", "1", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3", ",", "1", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "3", ",", "1", ",", "1", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3", ",", "1", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "3", ",", "1", ",", "3", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3", ",", "1", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3", ",", "2", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "1", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "4", ",", "1", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "1", ",", "1", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "4", ",", "1", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "4", ",", "1", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "4", ",", "1", ",", "3", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "4", ",", "3", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "4", ",", "4", ",", "1", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1", ",", "1", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "2", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "3", ",", "1", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1", ",", "1", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "2", ",", "3", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "3", ",", "3", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "1", ",", "1", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "1", ",", "1", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "1", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "2", ",", "1", ",", "1", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3", ",", "1", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "2", ",", "3", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "1", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "2", ",", "1", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "2", ",", "1", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "1", ",", "3", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "1", ",", "4", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "5", ",", "8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "4", ",", "8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "4", ",", "2", ",", "8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "5", ",", "3", ",", "8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "4", ",", "2", ",", "1", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "4", ",", "3", ",", "1", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "4", ",", "1", ",", "1", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "4", ",", "1", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "4", ",", "4", ",", "1", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "4", ",", "5", ",", "1", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "1", ",", "1", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "1", ",", "2", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1", ",", "1", ",", "1", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1", ",", "1", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "2", ",", "1", ",", "1", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "2", ",", "1", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "2", ",", "2", ",", "1", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "1", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "1", ",", "3", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "4", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "3", ",", "1", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "3", ",", "1", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "3", ",", "1", ",", "1", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "3", ",", "2", ",", "1", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "3", ",", "1", ",", "4", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "3", ",", "1", ",", "5", ",", "5"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.730502221374515*^9, 3.730502459585352*^9, 3.730502637648172*^9, 
   3.7305027431859503`*^9, {3.730503188392811*^9, 3.730503194911139*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Computes", " ", "the", " ", "adjacency", " ", "matrix", " ", "of", " ", 
   "the", " ", "principal", " ", "graphs", " ", "for", " ", "the", " ", "O_", 
   
   RowBox[{
    RowBox[{"{", "ij", "}"}], "^", "k"}], " ", "subfactor"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.730503967683262*^9, 3.730504006983738*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Principal", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"M", "\[LeftDoubleBracket]", 
    RowBox[{"i", ",", "j", ",", "i", ",", "k", ",", "All"}], 
    "\[RightDoubleBracket]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.730503882896902*^9, 3.7305039609174023`*^9}, {
  3.73050399583629*^9, 3.7305039971225147`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualPrincipal", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"M", "\[LeftDoubleBracket]", 
    RowBox[{"j", ",", "i", ",", "j", ",", "All", ",", "k"}], 
    "\[RightDoubleBracket]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7305040090639887`*^9, 3.7305040278809643`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "principal", " ", "graphs", " ", "for", " ", "Extended", " ", 
   "Haagerup"}], "*)"}]], "Input",
 CellChangeTimes->{{3.730504067027256*^9, 3.730504079228682*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Principal", "[", 
  RowBox[{"1", ",", "2", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DualPrincipal", "[", 
  RowBox[{"1", ",", "2", ",", "1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.730503944851048*^9, 3.73050394879121*^9}, {
  3.730503999864367*^9, 3.7305040015933313`*^9}, {3.7305040470829773`*^9, 
  3.730504056406706*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "0", "0", "0", "0"},
     {"0", "1", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "1"},
     {"0", "0", "1", "0", "1", "0"},
     {"0", "0", "0", "1", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.730504056755584*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "1", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.730504056764008*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "adjacency", " ", "matrices", " ", "for", " ", "the", " ", 
   "fusion", " ", "graphs", " ", "for", " ", "the", " ", "EH3", " ", "and", 
   " ", "EH4", " ", "modules", " ", "over", " ", "EH12"}], "*)"}]], "Input",
 CellChangeTimes->{{3.730504084069829*^9, 3.7305041461868763`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "\[LeftDoubleBracket]", 
   RowBox[{"1", ",", "2", ",", "3", ",", "1", ",", "All"}], 
   "\[RightDoubleBracket]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "\[LeftDoubleBracket]", 
   RowBox[{"1", ",", "2", ",", "4", ",", "1", ",", "All"}], 
   "\[RightDoubleBracket]"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.7305041816170797`*^9, 3.7305042005925503`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "1", "0", "0"},
     {"0", "1", "0", "0", "0", "1"},
     {"1", "0", "0", "0", "0", "1"},
     {"0", "0", "1", "1", "1", "0"},
     {"0", "0", "0", "0", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.730504186073333*^9, 3.730504200958563*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "1", "0"},
     {"1", "1", "0", "0", "0", "1"},
     {"0", "0", "1", "0", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.730504186073333*^9, 3.730504200978621*^9}}]
}, Open  ]]
},
WindowSize->{808, 651},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 632, 13, 61, "Input"],
Cell[1193, 35, 1104, 28, 91, "Input"],
Cell[2300, 65, 1124, 26, 108, "Input"],
Cell[CellGroupData[{
Cell[3449, 95, 1881, 54, 92, "Input"],
Cell[5333, 151, 126, 2, 28, "Output"]
}, Open  ]],
Cell[5474, 156, 374, 7, 45, "Input"],
Cell[CellGroupData[{
Cell[5873, 167, 862, 25, 61, "Input"],
Cell[6738, 194, 29911, 787, 1023, "Output"]
}, Open  ]],
Cell[36664, 984, 572, 15, 45, "Input"],
Cell[CellGroupData[{
Cell[37261, 1003, 4431, 107, 140, "Input"],
Cell[41695, 1112, 10515, 305, 314, "Output"]
}, Open  ]],
Cell[52225, 1420, 359, 9, 29, "Input"],
Cell[52587, 1431, 408, 9, 29, "Input"],
Cell[52998, 1442, 364, 8, 29, "Input"],
Cell[53365, 1452, 218, 5, 29, "Input"],
Cell[CellGroupData[{
Cell[53608, 1461, 364, 7, 45, "Input"],
Cell[53975, 1470, 815, 22, 120, "Output"],
Cell[54793, 1494, 875, 22, 120, "Output"]
}, Open  ]],
Cell[55683, 1519, 336, 6, 45, "Input"],
Cell[CellGroupData[{
Cell[56044, 1529, 445, 9, 44, "Input"],
Cell[56492, 1540, 802, 21, 104, "Output"],
Cell[57297, 1563, 802, 21, 104, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/EHmult.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     94710,       2303]
NotebookOptionsPosition[     86569,       2110]
NotebookOutlinePosition[     86929,       2126]
CellTagsIndexPosition[     86886,       2123]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Takes", " ", "in", " ", "a", " ", "text", " ", "file", " ", "giving", " ",
     "the", " ", "multiplication", " ", "table"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<EHmult.txt\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.7216025395938597`*^9, 3.721602554881819*^9}, {
   3.721605147736058*^9, 3.7216051833234987`*^9}, 3.721606846454319*^9, {
   3.726921191243856*^9, 3.726921193970579*^9}, {3.726921224051239*^9, 
   3.726921250969646*^9}, 3.7269213273495502`*^9},
 FontSize->14,ExpressionUUID->"75645cad-6a6d-424d-b3db-ed096a1741fd"],

Cell[BoxData["\<\"/Users/scott/projects/fusionatlas/articles/EH3/code\"\>"], \
"Output",
 CellChangeTimes->{3.7391977421681967`*^9, 3.7391998962319183`*^9, 
  3.7395467985610313`*^9, 3.7432791852600813`*^9},
 FontSize->14,ExpressionUUID->"d188935f-025e-4cd3-9063-78f886df2c71"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Ranks", " ", 
      RowBox[{"of", " ", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", "bomdules"}], ",", " ", 
    RowBox[{"1", " ", "\[LessEqual]", " ", "i"}], ",", 
    RowBox[{"j", " ", "\[LessEqual]", " ", "4"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Ranks", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "8", ",", "5", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "5", ",", "8", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "5", ",", "5", ",", "8"}], "}"}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.721602585985591*^9, 3.721602634582068*^9}, {
  3.721602666261716*^9, 3.721602717253861*^9}, {3.721605186378126*^9, 
  3.7216052138752623`*^9}, {3.743279421003827*^9, 3.7432794224115887`*^9}},
 FontSize->14,ExpressionUUID->"82e27eb5-c617-45a5-bff0-0f4f6efc7eea"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Multiplication", " ", 
   RowBox[{"table", ":", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j", ",", "k", ",", "x", ",", "y", ",", "z"}], 
        "]"}], "]"}], " ", "is", " ", "the", " ", "cofficient", " ", "of", 
      " ", "basis", " ", "element", " ", "z", " ", "of", " ", 
      RowBox[{"the", " ", "[", 
       RowBox[{"i", ",", "k"}], "]"}]}], "-", 
     RowBox[{
     "bimodule", " ", "in", " ", "the", " ", "product", " ", "of", " ", 
      "basis", " ", "element", " ", "x", " ", "of", " ", 
      RowBox[{"the", " ", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
     "bimodule", " ", "with", " ", "basis", " ", "element", " ", "y", " ", 
      "of", " ", 
      RowBox[{"the", " ", "[", 
       RowBox[{"j", ",", "k"}], "]"}]}], "-", "bimodule"}]}]}], "  ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.721605217218408*^9, 3.721605366598178*^9}, {
  3.7343607070727987`*^9, 3.7343607152625713`*^9}, {3.743279419116474*^9, 
  3.743279419291522*^9}},
 FontSize->14,ExpressionUUID->"6282dafe-fe98-400d-9db8-65f33307d382"],

Cell[CellGroupData[{

Cell["Checking", "Section",
 CellChangeTimes->{{3.734360531164092*^9, 3.7343605323241053`*^9}},
 FontSize->14],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "double"}], "-", 
   RowBox[{"check", " ", "associativity"}]}], " ", "*)"}]], "Input",Expression\
UUID->"403f4b27-7258-489a-bffb-e7e67bccfab6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"associativityDefects", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k", ",", "l", ",", "n", ",", "o", ",", "All"}], 
         "]"}], "]"}], ".", 
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j", ",", "l", ",", "m", ",", "All", ",", "p"}], 
         "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "m", ",", "n", ",", "All"}], 
         "]"}], "]"}], ".", 
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "k", ",", "l", ",", "All", ",", "o", ",", "p"}], 
         "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", 
       RowBox[{"Ranks", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Ranks", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"o", ",", "1", ",", 
       RowBox[{"Ranks", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", 
       RowBox[{"Ranks", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "l"}], "]"}], "]"}]}], "}"}]}], "  ", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.74327932510959*^9, 
  3.743279364748283*^9}},ExpressionUUID->"a23f5efb-3136-4852-9e8b-\
27f634287a4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Flatten", "[", "associativityDefects", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.743279367060721*^9, 
  3.743279382741193*^9}},ExpressionUUID->"8fee291e-e688-469e-812a-\
24a83a15860e"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.743279374983841*^9, 
  3.743279383819517*^9}},ExpressionUUID->"47156edb-55f8-4145-9724-\
bc4b47ffa990"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Principal graphs in Section 2", "Subsection",
 CellChangeTimes->{{3.739547808556723*^9, 
  3.739547816274117*^9}},ExpressionUUID->"435961a6-5c8b-4737-ab15-\
0877ef8d562b"],

Cell["\<\
Below, X is in C_23.
The first matrix pair gives \[LineSeparator]\[CapitalGamma]_+ = - \\otimes X \
: C_22 --> C_23 and \[CapitalGamma]_- = X\\otimes - : C_33 --> C_23\
\[LineSeparator]The second matrix pair gives \
\[LineSeparator]\[CapitalGamma]_+ = - \\otimes X : C_22 --> C_23 and \
\[CapitalGamma]_- = - \\otimes \\bar X : C_33 --> C_32\[LineSeparator]Thus \
the two \[CapitalGamma]_- are related by taking duals.\[LineSeparator]The \
rows in the first matrix correspond to \[LineSeparator]The rows in the second \
matrix correspond to X, \\bar X, Y_1, Y_2, U, V, W\[LineSeparator]The columns \
are not named.\
\>", "Text",
 CellChangeTimes->{{3.739198560483818*^9, 3.739198814498351*^9}, {
  3.739198883248611*^9, 
  3.73919889677024*^9}},ExpressionUUID->"4835b2e6-f1fc-4d28-ba90-\
fe7aacd933dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Apply", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MatrixForm", "/@", 
     RowBox[{"(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{
          "#1", ",", "#1", ",", "#2", ",", "All", ",", "1", ",", "All"}], 
          "]"}], "]"}], ",", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{
          "#1", ",", "#2", ",", "#2", ",", "1", ",", "All", ",", "All"}], 
          "]"}], "]"}]}], "}"}], ")"}]}], "&"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.739197890398177*^9, 3.73919805384767*^9}, {
  3.7391981295509167`*^9, 3.7391981617808447`*^9}},
 FontSize->14],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "1"},
       {"0", "0", "0", "1", "1"},
       {"0", "1", "1", "1", "1"},
       {"0", "1", "1", "1", "1"},
       {"1", "1", "1", "1", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0"},
       {"0", "1", "0", "0", "0"},
       {"0", "0", "1", "1", "0"},
       {"0", "1", "0", "1", "0"},
       {"0", "0", "0", "1", "1"},
       {"1", "1", "1", "1", "1"},
       {"0", "1", "1", "1", "2"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.739198162311584*^9, 3.7395468090592337`*^9},
 FontSize->14]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Below, the order of objects for \[LineSeparator]C_11 is: 1, f^2, f^4, Q\
\[CloseCurlyQuote], f^6, P\[CloseCurlyQuote]
C_22 is: 1, f^2, A, B, f^4, P, Q, f^6
C_33 is: 1, X, \\bar X, Y_1, Y_2, U, V, W
C_44 is: 1, Z, \\bar Z, G, H, K_1, K_2, L\
\>", "Subsection",
 CellChangeTimes->{{3.739546940232057*^9, 3.739547062958322*^9}, {
  3.739547700758523*^9, 3.7395477362189083`*^9}, {3.739547774367736*^9, 
  3.739547776595109*^9}, {3.739549653658903*^9, 
  3.739549661894361*^9}},ExpressionUUID->"2cb90e0a-7620-4d22-81d6-\
eccaa2ff026c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Extended", " ", "Haagerup"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"Apply", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixForm", "/@", 
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{
           "#1", ",", "#1", ",", "#2", ",", "All", ",", "1", ",", "All"}], 
           "]"}], "]"}], ",", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{
           "#2", ",", "#2", ",", "#1", ",", "All", ",", "1", ",", "All"}], 
           "]"}], "]"}]}], "}"}], ")"}]}], "&"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.739547691129796*^9, 3.7395476924000263`*^9}, {
  3.739548046519437*^9, 3.739548052188789*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0"},
       {"1", "1", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0"},
       {"0", "1", "0", "0", "1", "0"},
       {"0", "0", "1", "0", "0", "1"},
       {"0", "0", "0", "1", "0", "1"},
       {"0", "0", "0", "0", "1", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0"},
       {"1", "1", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "1", "1"},
       {"0", "0", "1", "1", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.739547697226692*^9, {3.739548039076147*^9, 3.73954804344158*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Apply", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MatrixForm", "/@", 
     RowBox[{"(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{
          "#1", ",", "#1", ",", "#2", ",", "All", ",", "1", ",", "All"}], 
          "]"}], "]"}], ",", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{
          "#2", ",", "#2", ",", "#1", ",", "All", ",", "1", ",", "All"}], 
          "]"}], "]"}]}], "}"}], ")"}]}], "&"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.739197890398177*^9, 3.73919805384767*^9}, {
  3.7391981295509167`*^9, 3.7391981617808447`*^9}, {3.739198453024096*^9, 
  3.739198484613031*^9}},
 FontSize->14,ExpressionUUID->"9ab111c4-83ad-4240-b569-121f5cc29222"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "1"},
       {"0", "0", "0", "1", "1"},
       {"0", "1", "1", "1", "1"},
       {"0", "1", "1", "1", "1"},
       {"1", "1", "1", "1", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0"},
       {"0", "0", "1", "0", "0"},
       {"0", "0", "1", "1", "0"},
       {"0", "1", "0", "1", "0"},
       {"0", "0", "0", "1", "1"},
       {"1", "1", "1", "1", "1"},
       {"0", "1", "1", "1", "2"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.7391984559099903`*^9, 3.739198486672965*^9, 
  3.739546810285789*^9},
 FontSize->14,ExpressionUUID->"ac1e708e-a2f8-4600-84de-a1117c8b16b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Apply", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MatrixForm", "/@", 
     RowBox[{"(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{
          "#1", ",", "#1", ",", "#2", ",", "All", ",", "1", ",", "All"}], 
          "]"}], "]"}], ",", 
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{
          "#2", ",", "#2", ",", "#1", ",", "All", ",", "1", ",", "All"}], 
          "]"}], "]"}]}], "}"}], ")"}]}], "&"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.739549685339253*^9, 3.7395496856646338`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0"},
       {"0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "1"},
       {"1", "0", "0", "0", "1"},
       {"0", "0", "1", "1", "1"},
       {"0", "1", "1", "1", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0"},
       {"0", "1", "1", "0", "0"},
       {"0", "1", "0", "1", "0"},
       {"1", "0", "0", "0", "1"},
       {"0", "1", "0", "0", "1"},
       {"0", "0", "0", "1", "1"},
       {"0", "0", "1", "0", "1"},
       {"0", "0", "1", "1", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.739549735960355*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Old principal graphs", "Subsection",
 CellChangeTimes->{{3.739547789376165*^9, 3.7395477973853416`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Example", ":", " ", 
    RowBox[{
    "prints", " ", "the", " ", "adjancency", " ", "matrices", " ", "of", " ", 
     "all", " ", "principal", " ", "and", " ", "dual", " ", "graphs", " ", 
     "of", " ", "the", " ", "smallest", " ", "basis", " ", "elements", " ", 
     "in", " ", "each", " ", "bimodule"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "i", ",", "j", ",", "All", ",", "1", ",", "All"}], 
         "]"}], "]"}], "]"}], "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j", ",", "j", ",", "1", ",", "All", ",", "All"}], 
         "]"}], "]"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "i", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.721605430357318*^9, 3.721605520492755*^9}, {
  3.721605563223769*^9, 3.721605604123087*^9}},
 FontSize->14,
 ExpressionUUID -> "fa1df242-ecdf-446c-8cd2-372766e4d44c"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.739197749968864*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.739197749976345*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"1", "1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "1", "1"},
     {"0", "0", "1", "1", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.739197749984199*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"1", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "1", "0", "0", "1", "0"},
     {"0", "0", "1", "0", "0", "1"},
     {"0", "0", "0", "1", "0", "1"},
     {"0", "0", "0", "0", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.7391977499937057`*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1"},
     {"0", "1", "0", "0", "1", "1"},
     {"1", "0", "0", "1", "1", "1"},
     {"1", "0", "1", "1", "1", "2"},
     {"0", "1", "1", "1", "2", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.7391977500015574`*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "1", "0", "1", "0", "0"},
     {"1", "0", "0", "1", "0", "1"},
     {"0", "0", "0", "0", "1", "1"},
     {"0", "1", "0", "0", "1", "1"},
     {"0", "1", "1", "1", "1", "2"},
     {"1", "0", "1", "1", "2", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.739197750009536*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "1"},
     {"1", "0", "1", "0", "1", "1"},
     {"1", "0", "1", "1", "1", "1"},
     {"0", "1", "1", "1", "2", "2"},
     {"1", "1", "1", "2", "2", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.7391977500171747`*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "1", "1"},
     {"0", "1", "1", "1", "1", "0"},
     {"0", "1", "1", "0", "1", "1"},
     {"1", "0", "1", "1", "1", "1"},
     {"1", "1", "1", "1", "1", "1"},
     {"0", "1", "0", "1", "1", "2"},
     {"1", "0", "1", "1", "2", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.739197750025673*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.739197750034561*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.73919775004292*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "1"},
     {"0", "0", "0", "1", "1"},
     {"0", "1", "1", "1", "1"},
     {"0", "1", "1", "1", "1"},
     {"1", "1", "1", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.739197750050951*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "1", "0"},
     {"0", "1", "0", "1", "0"},
     {"0", "0", "0", "1", "1"},
     {"1", "1", "1", "1", "1"},
     {"0", "1", "1", "1", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.7391977500592957`*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "1", "0", "0"},
     {"0", "1", "0", "1", "0"},
     {"0", "0", "0", "0", "1"},
     {"1", "0", "1", "0", "1"},
     {"0", "0", "1", "1", "2"},
     {"1", "0", "1", "2", "1"},
     {"0", "1", "1", "1", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.739197750067005*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "1"},
     {"0", "0", "0", "1", "1"},
     {"0", "1", "1", "0", "1"},
     {"0", "0", "1", "1", "1"},
     {"1", "0", "1", "1", "1"},
     {"1", "0", "1", "1", "1"},
     {"0", "1", "1", "1", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.7391977500748672`*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.739197750083069*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.7391977500911283`*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "1"},
     {"1", "0", "0", "0", "1"},
     {"0", "0", "1", "1", "1"},
     {"0", "1", "1", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.739197750099102*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "0"},
     {"0", "1", "1", "0", "0"},
     {"1", "0", "0", "0", "1"},
     {"0", "1", "0", "0", "1"},
     {"0", "0", "0", "1", "1"},
     {"0", "0", "1", "0", "1"},
     {"0", "0", "1", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.73919775010658*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.7391977501149597`*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.726921382942506*^9, 3.72692471661775*^9, {3.726951652900095*^9, 
   3.726951658841257*^9}, 3.727788267193694*^9, 3.728393939016794*^9, 
   3.7336524447373867`*^9, 3.734359484983362*^9, {3.739197744836113*^9, 
   3.7391977501228456`*^9}},
 FontSize->14,
 ExpressionUUID -> "da49404d-2bc4-45e3-b463-e7129663f707"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding fusion graphs for embedding", "Section",
 CellChangeTimes->{{3.734360553193123*^9, 3.7343605561741962`*^9}, {
  3.734361168696056*^9, 3.734361170348878*^9}},
 FontSize->14],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"As", " ", "a", " ", 
   RowBox[{"reminder", ":", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j", ",", "k", ",", "x", ",", "y", ",", "z"}], 
        "]"}], "]"}], " ", "is", " ", "the", " ", "multiplicity", " ", "of", 
      " ", "i"}], "-", "Z", "-", 
     RowBox[{"k", " ", "inside", " ", "i"}], "-", "X", "-", 
     RowBox[{
      RowBox[{"j", " ", "\\", "otimes"}], " ", "j"}], "-", "Y", "-", 
     RowBox[{"k", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.734360717714868*^9, 3.734360757021728*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "\[LeftDoubleBracket]", 
   RowBox[{"1", ",", "1", ",", "1", ",", "All", ",", "1", ",", "All"}], 
   "\[RightDoubleBracket]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7343605627678003`*^9, 3.734360579913281*^9}, {
  3.7343607784543877`*^9, 3.734360807726879*^9}},
 FontSize->14],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.734360571489809*^9, 3.7343605802059193`*^9}, {
   3.734360778916834*^9, 3.734360808112162*^9}, 3.734811791634675*^9, 
   3.739197745081339*^9},
 FontSize->14]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "\[LeftDoubleBracket]", 
   RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "All", ",", "All"}], 
   "\[RightDoubleBracket]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "\[LeftDoubleBracket]", 
   RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "All", ",", "All"}], 
   "\[RightDoubleBracket]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "\[LeftDoubleBracket]", 
   RowBox[{"2", ",", "1", ",", "3", ",", "1", ",", "All", ",", "All"}], 
   "\[RightDoubleBracket]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "\[LeftDoubleBracket]", 
   RowBox[{"2", ",", "1", ",", "4", ",", "1", ",", "All", ",", "All"}], 
   "\[RightDoubleBracket]"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.7343605627678003`*^9, 3.734360579913281*^9}, {
  3.7343607784543877`*^9, 3.734360834107095*^9}, {3.734361105526369*^9, 
  3.734361105717515*^9}, {3.7343611372963037`*^9, 3.734361185954063*^9}, {
  3.734366285225971*^9, 3.7343663145754623`*^9}},
 FontSize->14],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"1", "1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "1", "1"},
     {"0", "0", "1", "1", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.734360571489809*^9, 3.7343605802059193`*^9}, {
   3.734360778916834*^9, 3.734360834422124*^9}, 3.734361107443132*^9, {
   3.734361138129818*^9, 3.7343611864485188`*^9}, 3.734366315092391*^9, 
   3.7348117943400173`*^9},
 FontSize->14],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "1", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "1", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.734360571489809*^9, 3.7343605802059193`*^9}, {
   3.734360778916834*^9, 3.734360834422124*^9}, 3.734361107443132*^9, {
   3.734361138129818*^9, 3.7343611864485188`*^9}, 3.734366315092391*^9, 
   3.734811794350254*^9},
 FontSize->14],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {"1", "0", "0", "1", "0"},
     {"0", "0", "0", "1", "1"},
     {"0", "1", "1", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.734360571489809*^9, 3.7343605802059193`*^9}, {
   3.734360778916834*^9, 3.734360834422124*^9}, 3.734361107443132*^9, {
   3.734361138129818*^9, 3.7343611864485188`*^9}, 3.734366315092391*^9, 
   3.7348117943601427`*^9},
 FontSize->14],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"},
     {"1", "1", "1", "0", "0"},
     {"0", "0", "1", "0", "1"},
     {"0", "0", "0", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.734360571489809*^9, 3.7343605802059193`*^9}, {
   3.734360778916834*^9, 3.734360834422124*^9}, 3.734361107443132*^9, {
   3.734361138129818*^9, 3.7343611864485188`*^9}, 3.734366315092391*^9, 
   3.7348117943703423`*^9},
 FontSize->14]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fusion tables", "Section",
 CellChangeTimes->{{3.734360540671949*^9, 3.7343605421904*^9}},
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "sep_String"}], "]"}], ":=", 
  "\"\<\>\""}], "\n", 
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_String"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{"sep", ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]}], "Input",
 FontSize->14,
 ExpressionUUID -> "3096b804-aa7a-47a0-961f-77c75c51adee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fancyMakeString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"sep", "[", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{3.7269238870846453`*^9},
 FontSize->14,
 ExpressionUUID -> "b89fb99b-141f-4522-a8bb-6ee8375259b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"StringQ", "[", "S", "]"}], ",", "S", ",", 
    RowBox[{"ToString", "[", 
     RowBox[{"S", ",", "TeXForm"}], "]"}]}], "]"}]}]], "Input",
 FontSize->14,
 ExpressionUUID -> "99dec0f6-527c-424d-a886-07dcf3385875"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MaxLength", "=", "30"}], ";"}]], "Input",
 FontSize->14,
 ExpressionUUID -> "6d1de017-9536-48bc-8d3b-5e164af4d077"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetTableLine", "[", "x_", "]"}], ":=", 
  RowBox[{"\"\<$\>\"", "<>", 
   RowBox[{"mkString", "[", 
    RowBox[{
     RowBox[{"toLaTeX", "/@", "x"}], ",", "\"\<$ \\n&\\n $\>\""}], "]"}], 
   "<>", "\"\<$ \\n\\\\\\\\\\\\hline \\n\>\""}]}]], "Input",
 CellChangeTimes->{
  3.7269239164039383`*^9, 3.727788329936242*^9, {3.72778865377876*^9, 
   3.727788674085107*^9}, {3.727788957587195*^9, 3.727788958699679*^9}},
 FontSize->14,
 ExpressionUUID -> "e6c80ea4-c534-4a0e-ad54-4697179929f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"use", " ", "longtable", " ", "package"}], "*)"}], 
  RowBox[{
   RowBox[{"TypesetTable", "[", "m_", "]"}], ":=", 
   RowBox[{
   "\"\<\\n{\\\\scriptsize{\\n\>\"", "<>", "\"\<\\\\begin{longtable}{\>\"", "<>", 
    RowBox[{"mkString", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"\"\<c\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", 
            RowBox[{"m", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
      ",", "\"\<|\>\""}], "]"}], "<>", "\"\<|}\\n\>\"", "<>", 
    RowBox[{"StringTake", "[", 
     RowBox[{
      RowBox[{"StringJoin", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"TypesetTableLine", "[", "#", "]"}], "&"}], "/@", "m"}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "9"}]}], "}"}]}], "]"}], "<>", 
    "\"\<\\n\\\\hline\\n\\\\end{longtable}\\n}}\\n\>\""}]}]}]], "Input",
 CellChangeTimes->{
  3.726923930988165*^9, 3.7269239780036077`*^9, {3.7269240466810293`*^9, 
   3.726924075472373*^9}, 3.726924184110697*^9, {3.727788636421097*^9, 
   3.7277886498638153`*^9}},
 FontSize->14,
 ExpressionUUID -> "3f714169-31d3-466a-8a01-3c2735237b03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BreakLongString", "[", "s_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NumberOfSummands", ",", "BreakSummand", ",", "BreakPoint"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NumberOfSummands", "=", 
      RowBox[{"StringCount", "[", 
       RowBox[{"s", ",", "\"\<{\\\\oplus}\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"NumberOfSummands", "\[GreaterEqual]", "4"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"BreakSummand", " ", "=", " ", 
         RowBox[{"Ceiling", "[", 
          RowBox[{"NumberOfSummands", "/", "2"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"BreakPoint", "=", 
         RowBox[{
          RowBox[{"StringPosition", "[", 
           RowBox[{"s", ",", "\"\<{\\\\oplus}\>\"", ",", "BreakSummand"}], 
           "]"}], "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"StringTake", "[", 
           RowBox[{"s", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "BreakPoint"}], "}"}]}], "]"}], ",", 
          RowBox[{"StringTake", "[", 
           RowBox[{"s", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"BreakPoint", "+", "1"}], ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", "s"}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.728394943009701*^9, 3.728394988717704*^9}, {
   3.728395236679984*^9, 3.72839535927188*^9}, {3.728395416164296*^9, 
   3.728395417794517*^9}, {3.728395625223804*^9, 3.72839568148452*^9}, 
   3.733652458590097*^9},
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ArrayFromLongString", "[", "s_String", "]"}], ":=", 
  "s"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ArrayFromLongString", "[", 
   RowBox[{"{", 
    RowBox[{"line1_String", ",", "line2_String"}], "}"}], "]"}], ":=", 
  RowBox[{
  "\"\<\\\\begin{array}{c}\\n \>\"", "<>", "line1", "<>", 
   "\"\<\\n\\\\\\\\\\n\>\"", "<>", "line2", "<>", 
   "\"\<\\n\\\\end{array}\>\""}]}]}], "Input",
 CellChangeTimes->{{3.728395430027364*^9, 3.728395525783699*^9}, {
  3.728395599449356*^9, 3.728395616234353*^9}, {3.728395788074954*^9, 
  3.7283957922750893`*^9}},
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "PrintFusionTable", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintFusionTable", "[", 
    RowBox[{"tensor_", ",", "a_List"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "a", "]"}], "\[Equal]", 
    RowBox[{"Length", "[", 
     RowBox[{"tensor", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}]}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "line1", ",", "numberOfNontrivialObjects", ",", "products", ",", "m"}], 
     "}"}], ",", 
    RowBox[{
     RowBox[{"numberOfNontrivialObjects", "=", 
      RowBox[{"Length", "[", "a", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"line1", "=", 
      RowBox[{
       RowBox[{"{", "\"\<\\\\otimes\>\"", "}"}], "~", "Join", "~", "a"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"products", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ArrayFromLongString", "[", 
         RowBox[{"BreakLongString", "[", 
          RowBox[{"StringReplace", "[", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"tensor", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], ".", "a"}], "]"}], ",", 
            RowBox[{"\"\<+\>\"", "\[Rule]", "\"\<{\\\\oplus}\>\""}]}], "]"}], 
          "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "numberOfNontrivialObjects"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "numberOfNontrivialObjects"}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"products", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "}"}], "~", "Join", "~", 
         RowBox[{"products", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "numberOfNontrivialObjects"}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"{", "line1", "}"}], "~", "Join", "~", "products"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"TypesetTable", "[", 
      RowBox[{"Drop", "[", 
       RowBox[{"m", ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7269248532635508`*^9, 3.726924853712496*^9}, {
  3.726924889803463*^9, 3.726924895011417*^9}, {3.726924955683043*^9, 
  3.726924959249167*^9}, {3.726925007152981*^9, 3.72692501006612*^9}, {
  3.7269251362696743`*^9, 3.72692517799681*^9}, {3.7277884013405533`*^9, 
  3.727788406008074*^9}, {3.7283946960031652`*^9, 3.728394702090382*^9}, {
  3.728394759960676*^9, 3.728394771772216*^9}, {3.728395728309038*^9, 
  3.728395765905921*^9}, {3.7283959421275187`*^9, 3.728395942328992*^9}},
 FontSize->14,
 ExpressionUUID -> "b106757e-95b5-4b5e-bb80-6b5e98cc41e6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.73919951290211*^9, 3.739199525750732*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"PrintFusionTable", "[", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "All", ",", "All", ",", "All"}], 
      "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<1\>\"", ",", "\"\<\\\\jw{2}\>\"", ",", "\"\<\\\\jw{4}\>\"", ",", 
      "\"\<Q'\>\"", ",", "\"\<\\\\jw{6}\>\"", ",", "\"\<P'\>\""}], "}"}]}], 
   "]"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.7391989677260647`*^9, 3.739199018957355*^9}, {
  3.739199530161421*^9, 3.739199535020924*^9}, {3.739200385953326*^9, 
  3.739200397239945*^9}, {3.739200578358766*^9, 3.7392005796528683`*^9}},
 FontSize->14],

Cell[BoxData["\<\"\\n{\\\\scriptsize{\\n\\\\begin{longtable}{c|c|c|c|c|c|}\\n$\
\\\\otimes$ \\n&\\n $\\\\jw{2}$ \\n&\\n $\\\\jw{4}$ \\n&\\n $Q'$ \\n&\\n \
$\\\\jw{6}$ \\n&\\n $P'$ \\n\\\\\\\\\\\\hline \\n$\\\\jw{2}$ \\n&\\n $1 \
{\\\\oplus} \\\\jw{2} {\\\\oplus} \\\\jw{4}$ \\n&\\n $\\\\jw{2} {\\\\oplus} \
\\\\jw{4} {\\\\oplus} \\\\jw{6}$ \\n&\\n $\\\\jw{6} {\\\\oplus} P'$ \\n&\\n $\
\\\\jw{4} {\\\\oplus} \\\\jw{6} {\\\\oplus} P' {\\\\oplus} Q'$ \\n&\\n \
$\\\\jw{6} {\\\\oplus} 2 P' {\\\\oplus} Q'$ \\n\\\\\\\\\\\\hline \
\\n$\\\\jw{4}$ \\n&\\n $\\\\jw{2} {\\\\oplus} \\\\jw{4} {\\\\oplus} \
\\\\jw{6}$ \\n&\\n $\\\\begin{array}{c}\\n 1 {\\\\oplus} \\\\jw{2} \
{\\\\oplus} \\\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n \\\\jw{6} {\\\\oplus} P' \
{\\\\oplus} Q'\\n\\\\end{array}$ \\n&\\n $\\\\jw{4} {\\\\oplus} \\\\jw{6} {\\\
\\oplus} 2 P' {\\\\oplus} Q'$ \\n&\\n $\\\\begin{array}{c}\\n \\\\jw{2} \
{\\\\oplus} \\\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{6} {\\\\oplus} 3 P' \
{\\\\oplus} Q'\\n\\\\end{array}$ \\n&\\n $\\\\jw{4} {\\\\oplus} 3 \\\\jw{6} {\
\\\\oplus} 3 P' {\\\\oplus} 2 Q'$ \\n\\\\\\\\\\\\hline \\n$Q'$ \\n&\\n \
$\\\\jw{6} {\\\\oplus} P'$ \\n&\\n $\\\\jw{4} {\\\\oplus} \\\\jw{6} \
{\\\\oplus} 2 P' {\\\\oplus} Q'$ \\n&\\n $\\\\begin{array}{c}\\n 1 \
{\\\\oplus} \\\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{6} {\\\\oplus} 2 P' \
{\\\\oplus} Q'\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n \\\\jw{2} \
{\\\\oplus} \\\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n 3 \\\\jw{6} {\\\\oplus} 3 P' \
{\\\\oplus} 2 Q'\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n \\\\jw{2} \
{\\\\oplus} 2 \\\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n 3 \\\\jw{6} {\\\\oplus} 4 \
P' {\\\\oplus} 2 Q'\\n\\\\end{array}$ \\n\\\\\\\\\\\\hline \\n$\\\\jw{6}$ \
\\n&\\n $\\\\jw{4} {\\\\oplus} \\\\jw{6} {\\\\oplus} P' {\\\\oplus} Q'$ \
\\n&\\n $\\\\begin{array}{c}\\n \\\\jw{2} {\\\\oplus} \\\\jw{4} \
{\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{6} {\\\\oplus} 3 P' {\\\\oplus} \
Q'\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n \\\\jw{2} {\\\\oplus} \\\
\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n 3 \\\\jw{6} {\\\\oplus} 3 P' {\\\\oplus} 2 \
Q'\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n 1 {\\\\oplus} \\\\jw{2} \
{\\\\oplus} 2 \\\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n 4 \\\\jw{6} {\\\\oplus} 5 \
P' {\\\\oplus} 3 Q'\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n \
\\\\jw{2} {\\\\oplus} 3 \\\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n 5 \\\\jw{6} \
{\\\\oplus} 6 P' {\\\\oplus} 3 Q'\\n\\\\end{array}$ \\n\\\\\\\\\\\\hline \
\\n$P'$ \\n&\\n $\\\\jw{6} {\\\\oplus} 2 P' {\\\\oplus} Q'$ \\n&\\n \
$\\\\jw{4} {\\\\oplus} 3 \\\\jw{6} {\\\\oplus} 3 P' {\\\\oplus} 2 Q'$ \\n&\\n \
$\\\\begin{array}{c}\\n \\\\jw{2} {\\\\oplus} 2 \\\\jw{4} \
{\\\\oplus}\\n\\\\\\\\\\n 3 \\\\jw{6} {\\\\oplus} 4 P' {\\\\oplus} 2 \
Q'\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n \\\\jw{2} {\\\\oplus} 3 \
\\\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n 5 \\\\jw{6} {\\\\oplus} 6 P' {\\\\oplus} \
3 Q'\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n 1 {\\\\oplus} 2 \
\\\\jw{2} {\\\\oplus} 3 \\\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n 6 \\\\jw{6} \
{\\\\oplus} 7 P' {\\\\oplus} 4 Q'\\n\\\\end{array}$ \
\\n\\\\\\\\\\n\\\\hline\\n\\\\end{longtable}\\n}}\\n\"\>"], "Output",
 CellChangeTimes->{3.739200589357883*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"PrintFusionTable", "[", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "All", ",", "All", ",", "All"}], 
      "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<1\>\"", ",", "\"\<\\\\jw{2}\>\"", ",", "\"\<A\>\"", ",", 
      "\"\<B\>\"", ",", "\"\<\\\\jw{4}\>\"", ",", "\"\<P\>\"", ",", 
      "\"\<Q\>\"", ",", "\"\<\\\\jw{6}\>\""}], "}"}]}], "]"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.7391989709204617`*^9, 3.739198972338022*^9}, {
  3.739199027892036*^9, 3.739199036384049*^9}, {3.739199226500585*^9, 
  3.73919923871667*^9}, {3.739199280804288*^9, 3.739199282355557*^9}, {
  3.7391993727507753`*^9, 3.739199379747377*^9}},
 FontSize->14],

Cell[BoxData["\<\"\\n{\\\\scriptsize{\\n\\\\begin{longtable}{c|c|c|c|c|c|c|c|}\
\\n$\\\\otimes$ \\n&\\n $\\\\jw{2}$ \\n&\\n $A$ \\n&\\n $B$ \\n&\\n \
$\\\\jw{4}$ \\n&\\n $P$ \\n&\\n $Q$ \\n&\\n $\\\\jw{6}$ \\n\\\\\\\\\\\\hline \
\\n$\\\\jw{2}$ \\n&\\n $1 {\\\\oplus} \\\\jw{2} {\\\\oplus} \\\\jw{4}$ \
\\n&\\n $Q$ \\n&\\n $P$ \\n&\\n $\\\\jw{2} {\\\\oplus} \\\\jw{4} {\\\\oplus} \
\\\\jw{6}$ \\n&\\n $B {\\\\oplus} \\\\jw{6} {\\\\oplus} P {\\\\oplus} Q$ \\n&\
\\n $A {\\\\oplus} \\\\jw{6} {\\\\oplus} P {\\\\oplus} Q$ \\n&\\n $\\\\jw{4} \
{\\\\oplus} \\\\jw{6} {\\\\oplus} P {\\\\oplus} Q$ \\n\\\\\\\\\\\\hline \
\\n$A$ \\n&\\n $P$ \\n&\\n $\\\\jw{6}$ \\n&\\n $1 {\\\\oplus} P$ \\n&\\n \
$\\\\jw{6} {\\\\oplus} Q$ \\n&\\n $\\\\jw{4} {\\\\oplus} \\\\jw{6} \
{\\\\oplus} P {\\\\oplus} Q$ \\n&\\n $\\\\begin{array}{c}\\n A {\\\\oplus} \\\
\\jw{2} {\\\\oplus}\\n\\\\\\\\\\n \\\\jw{6} {\\\\oplus} P {\\\\oplus} \
Q\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n B {\\\\oplus} \\\\jw{4} {\
\\\\oplus}\\n\\\\\\\\\\n \\\\jw{6} {\\\\oplus} P {\\\\oplus} \
Q\\n\\\\end{array}$ \\n\\\\\\\\\\\\hline \\n$B$ \\n&\\n $Q$ \\n&\\n $1 \
{\\\\oplus} Q$ \\n&\\n $\\\\jw{6}$ \\n&\\n $\\\\jw{6} {\\\\oplus} P$ \\n&\\n \
$\\\\begin{array}{c}\\n B {\\\\oplus} \\\\jw{2} {\\\\oplus}\\n\\\\\\\\\\n \
\\\\jw{6} {\\\\oplus} P {\\\\oplus} Q\\n\\\\end{array}$ \\n&\\n $\\\\jw{4} \
{\\\\oplus} \\\\jw{6} {\\\\oplus} P {\\\\oplus} Q$ \\n&\\n \
$\\\\begin{array}{c}\\n A {\\\\oplus} \\\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n \
\\\\jw{6} {\\\\oplus} P {\\\\oplus} Q\\n\\\\end{array}$ \\n\\\\\\\\\\\\hline \
\\n$\\\\jw{4}$ \\n&\\n $\\\\jw{2} {\\\\oplus} \\\\jw{4} {\\\\oplus} \
\\\\jw{6}$ \\n&\\n $\\\\jw{6} {\\\\oplus} P$ \\n&\\n $\\\\jw{6} {\\\\oplus} \
Q$ \\n&\\n $\\\\begin{array}{c}\\n 1 {\\\\oplus} \\\\jw{2} {\\\\oplus} \
\\\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n \\\\jw{6} {\\\\oplus} P {\\\\oplus} \
Q\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n A {\\\\oplus} \\\\jw{4} {\
\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{6} {\\\\oplus} 2 P {\\\\oplus} 2 \
Q\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n B {\\\\oplus} \\\\jw{4} {\
\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{6} {\\\\oplus} 2 P {\\\\oplus} 2 \
Q\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n A {\\\\oplus} B \
{\\\\oplus} \\\\jw{2} {\\\\oplus}\\n\\\\\\\\\\n \\\\jw{4} {\\\\oplus} 2 \
\\\\jw{6} {\\\\oplus} 2 P {\\\\oplus} 2 Q\\n\\\\end{array}$ \
\\n\\\\\\\\\\\\hline \\n$P$ \\n&\\n $A {\\\\oplus} \\\\jw{6} {\\\\oplus} P \
{\\\\oplus} Q$ \\n&\\n $\\\\begin{array}{c}\\n A {\\\\oplus} \\\\jw{2} \
{\\\\oplus}\\n\\\\\\\\\\n \\\\jw{6} {\\\\oplus} P {\\\\oplus} \
Q\\n\\\\end{array}$ \\n&\\n $\\\\jw{4} {\\\\oplus} \\\\jw{6} {\\\\oplus} P \
{\\\\oplus} Q$ \\n&\\n $\\\\begin{array}{c}\\n B {\\\\oplus} \\\\jw{4} \
{\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{6} {\\\\oplus} 2 P {\\\\oplus} 2 \
Q\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n 1 {\\\\oplus} A \
{\\\\oplus} B {\\\\oplus} \\\\jw{2} {\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{4} {\\\
\\oplus} 3 \\\\jw{6} {\\\\oplus} 4 P {\\\\oplus} 3 Q\\n\\\\end{array}$ \
\\n&\\n $\\\\begin{array}{c}\\n A {\\\\oplus} B {\\\\oplus} \\\\jw{2} \
{\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{4} {\\\\oplus} 4 \\\\jw{6} {\\\\oplus} 3 P \
{\\\\oplus} 3 Q\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n A \
{\\\\oplus} B {\\\\oplus} \\\\jw{2} {\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{4} {\\\
\\oplus} 4 \\\\jw{6} {\\\\oplus} 3 P {\\\\oplus} 4 Q\\n\\\\end{array}$ \
\\n\\\\\\\\\\\\hline \\n$Q$ \\n&\\n $B {\\\\oplus} \\\\jw{6} {\\\\oplus} P \
{\\\\oplus} Q$ \\n&\\n $\\\\jw{4} {\\\\oplus} \\\\jw{6} {\\\\oplus} P \
{\\\\oplus} Q$ \\n&\\n $\\\\begin{array}{c}\\n B {\\\\oplus} \\\\jw{2} \
{\\\\oplus}\\n\\\\\\\\\\n \\\\jw{6} {\\\\oplus} P {\\\\oplus} \
Q\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n A {\\\\oplus} \\\\jw{4} {\
\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{6} {\\\\oplus} 2 P {\\\\oplus} 2 \
Q\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n A {\\\\oplus} B \
{\\\\oplus} \\\\jw{2} {\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{4} {\\\\oplus} 4 \
\\\\jw{6} {\\\\oplus} 3 P {\\\\oplus} 3 Q\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n 1 {\\\\oplus} A {\\\\oplus} B {\\\\oplus} \\\\jw{2} {\
\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{4} {\\\\oplus} 3 \\\\jw{6} {\\\\oplus} 3 P \
{\\\\oplus} 4 Q\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n A \
{\\\\oplus} B {\\\\oplus} \\\\jw{2} {\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{4} {\\\
\\oplus} 4 \\\\jw{6} {\\\\oplus} 4 P {\\\\oplus} 3 Q\\n\\\\end{array}$ \
\\n\\\\\\\\\\\\hline \\n$\\\\jw{6}$ \\n&\\n $\\\\jw{4} {\\\\oplus} \\\\jw{6} \
{\\\\oplus} P {\\\\oplus} Q$ \\n&\\n $\\\\begin{array}{c}\\n B {\\\\oplus} \\\
\\jw{4} {\\\\oplus}\\n\\\\\\\\\\n \\\\jw{6} {\\\\oplus} P {\\\\oplus} \
Q\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n A {\\\\oplus} \\\\jw{4} {\
\\\\oplus}\\n\\\\\\\\\\n \\\\jw{6} {\\\\oplus} P {\\\\oplus} \
Q\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n A {\\\\oplus} B \
{\\\\oplus} \\\\jw{2} {\\\\oplus}\\n\\\\\\\\\\n \\\\jw{4} {\\\\oplus} 2 \
\\\\jw{6} {\\\\oplus} 2 P {\\\\oplus} 2 Q\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n A {\\\\oplus} B {\\\\oplus} \\\\jw{2} \
{\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{4} {\\\\oplus} 4 \\\\jw{6} {\\\\oplus} 3 P \
{\\\\oplus} 4 Q\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n A \
{\\\\oplus} B {\\\\oplus} \\\\jw{2} {\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{4} {\\\
\\oplus} 4 \\\\jw{6} {\\\\oplus} 4 P {\\\\oplus} 3 Q\\n\\\\end{array}$ \
\\n&\\n $\\\\begin{array}{c}\\n 1 {\\\\oplus} A {\\\\oplus} B {\\\\oplus} \
\\\\jw{2} {\\\\oplus}\\n\\\\\\\\\\n 2 \\\\jw{4} {\\\\oplus} 4 \\\\jw{6} \
{\\\\oplus} 4 P {\\\\oplus} 4 Q\\n\\\\end{array}$ \
\\n\\\\\\\\\\n\\\\hline\\n\\\\end{longtable}\\n}}\\n\"\>"], "Output",
 CellChangeTimes->{3.739199041510399*^9, 3.739199381736239*^9},
 FontSize->14]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintFusionTable", "[", 
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "All", ",", "All", ",", "All"}], 
     "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<1\>\"", ",", "\"\<X\>\"", ",", "\"\<\\\\overline{X}\>\"", ",", 
     "\"\<Y_1\>\"", ",", "\"\<Y_2\>\"", ",", "\"\<U\>\"", ",", "\"\<V\>\"", 
     ",", "\"\<W\>\""}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.726924198770208*^9, 3.726924230037438*^9}, 
   3.726951678443894*^9},
 FontSize->14,
 ExpressionUUID -> "60cf258a-2559-4fab-82c2-50db38c931ee"],

Cell[BoxData["\<\"\\n{\\\\scriptsize{\\n\\\\begin{longtable}{c|c|c|c|c|c|c|c|}\
\\n$\\\\otimes$ \\n&\\n $X$ \\n&\\n $\\\\overline{X}$ \\n&\\n $Y_1$ \\n&\\n \
$Y_2$ \\n&\\n $U$ \\n&\\n $V$ \\n&\\n $W$ \\n\\\\\\\\\\\\hline \\n$X$ \\n&\\n \
$U$ \\n&\\n $1 {\\\\oplus} Y_2$ \\n&\\n $V {\\\\oplus} X$ \\n&\\n $W$ \\n&\\n \
$\\\\overline{X} {\\\\oplus} W$ \\n&\\n $V {\\\\oplus} W {\\\\oplus} Y_2$ \
\\n&\\n $U {\\\\oplus} V {\\\\oplus} W {\\\\oplus} Y_1$ \\n\\\\\\\\\\\\hline \
\\n$\\\\overline{X}$ \\n&\\n $1 {\\\\oplus} Y_1$ \\n&\\n $U$ \\n&\\n $W$ \\n&\
\\n $\\\\overline{X} {\\\\oplus} V$ \\n&\\n $W {\\\\oplus} X$ \\n&\\n $V \
{\\\\oplus} W {\\\\oplus} Y_1$ \\n&\\n $U {\\\\oplus} V {\\\\oplus} W \
{\\\\oplus} Y_2$ \\n\\\\\\\\\\\\hline \\n$Y_1$ \\n&\\n $W$ \\n&\\n \
$\\\\overline{X} {\\\\oplus} V$ \\n&\\n $1 {\\\\oplus} V {\\\\oplus} W \
{\\\\oplus} Y_1$ \\n&\\n $U {\\\\oplus} V {\\\\oplus} W$ \\n&\\n $U \
{\\\\oplus} V {\\\\oplus} W {\\\\oplus} Y_2$ \\n&\\n $\\\\begin{array}{c}\\n \
\\\\overline{X} {\\\\oplus} U {\\\\oplus} 2 V {\\\\oplus}\\n\\\\\\\\\\n 2 W {\
\\\\oplus} Y_1 {\\\\oplus} Y_2\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\
\\n U {\\\\oplus} 2 V {\\\\oplus} 3 W {\\\\oplus}\\n\\\\\\\\\\n X {\\\\oplus} \
Y_1 {\\\\oplus} Y_2\\n\\\\end{array}$ \\n\\\\\\\\\\\\hline \\n$Y_2$ \\n&\\n \
$V {\\\\oplus} X$ \\n&\\n $W$ \\n&\\n $U {\\\\oplus} V {\\\\oplus} W$ \\n&\\n \
$1 {\\\\oplus} V {\\\\oplus} W {\\\\oplus} Y_2$ \\n&\\n $U {\\\\oplus} V \
{\\\\oplus} W {\\\\oplus} Y_1$ \\n&\\n $\\\\begin{array}{c}\\n U {\\\\oplus} \
2 V {\\\\oplus} 2 W {\\\\oplus}\\n\\\\\\\\\\n X {\\\\oplus} Y_1 {\\\\oplus} \
Y_2\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n \\\\overline{X} \
{\\\\oplus} U {\\\\oplus} 2 V {\\\\oplus}\\n\\\\\\\\\\n 3 W {\\\\oplus} Y_1 {\
\\\\oplus} Y_2\\n\\\\end{array}$ \\n\\\\\\\\\\\\hline \\n$U$ \\n&\\n \
$\\\\overline{X} {\\\\oplus} W$ \\n&\\n $W {\\\\oplus} X$ \\n&\\n $U \
{\\\\oplus} V {\\\\oplus} W {\\\\oplus} Y_2$ \\n&\\n $U {\\\\oplus} V \
{\\\\oplus} W {\\\\oplus} Y_1$ \\n&\\n $\\\\begin{array}{c}\\n 1 {\\\\oplus} \
U {\\\\oplus} V {\\\\oplus}\\n\\\\\\\\\\n W {\\\\oplus} Y_1 {\\\\oplus} \
Y_2\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n U {\\\\oplus} 2 V \
{\\\\oplus}\\n\\\\\\\\\\n 3 W {\\\\oplus} Y_1 {\\\\oplus} \
Y_2\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n \\\\overline{X} \
{\\\\oplus} U {\\\\oplus} 3 V {\\\\oplus}\\n\\\\\\\\\\n 3 W {\\\\oplus} X {\\\
\\oplus} Y_1 {\\\\oplus} Y_2\\n\\\\end{array}$ \\n\\\\\\\\\\\\hline \\n$V$ \
\\n&\\n $V {\\\\oplus} W {\\\\oplus} Y_1$ \\n&\\n $V {\\\\oplus} W \
{\\\\oplus} Y_2$ \\n&\\n $\\\\begin{array}{c}\\n U {\\\\oplus} 2 V \
{\\\\oplus} 2 W {\\\\oplus}\\n\\\\\\\\\\n X {\\\\oplus} Y_1 {\\\\oplus} \
Y_2\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n \\\\overline{X} \
{\\\\oplus} U {\\\\oplus} 2 V {\\\\oplus}\\n\\\\\\\\\\n 2 W {\\\\oplus} Y_1 {\
\\\\oplus} Y_2\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n U \
{\\\\oplus} 2 V {\\\\oplus}\\n\\\\\\\\\\n 3 W {\\\\oplus} Y_1 {\\\\oplus} Y_2\
\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n 1 {\\\\oplus} \
\\\\overline{X} {\\\\oplus} 2 U {\\\\oplus} 4 V {\\\\oplus}\\n\\\\\\\\\\n 5 W \
{\\\\oplus} X {\\\\oplus} 2 Y_1 {\\\\oplus} 2 Y_2\\n\\\\end{array}$ \\n&\\n $\
\\\\begin{array}{c}\\n \\\\overline{X} {\\\\oplus} 3 U {\\\\oplus} 5 V \
{\\\\oplus}\\n\\\\\\\\\\n 6 W {\\\\oplus} X {\\\\oplus} 2 Y_1 {\\\\oplus} 2 \
Y_2\\n\\\\end{array}$ \\n\\\\\\\\\\\\hline \\n$W$ \\n&\\n $U {\\\\oplus} V \
{\\\\oplus} W {\\\\oplus} Y_2$ \\n&\\n $U {\\\\oplus} V {\\\\oplus} W \
{\\\\oplus} Y_1$ \\n&\\n $\\\\begin{array}{c}\\n \\\\overline{X} {\\\\oplus} \
U {\\\\oplus} 2 V {\\\\oplus}\\n\\\\\\\\\\n 3 W {\\\\oplus} Y_1 {\\\\oplus} \
Y_2\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n U {\\\\oplus} 2 V \
{\\\\oplus} 3 W {\\\\oplus}\\n\\\\\\\\\\n X {\\\\oplus} Y_1 {\\\\oplus} \
Y_2\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n \\\\overline{X} \
{\\\\oplus} U {\\\\oplus} 3 V {\\\\oplus}\\n\\\\\\\\\\n 3 W {\\\\oplus} X {\\\
\\oplus} Y_1 {\\\\oplus} Y_2\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n \\\\overline{X} {\\\\oplus} 3 U {\\\\oplus} 5 V \
{\\\\oplus}\\n\\\\\\\\\\n 6 W {\\\\oplus} X {\\\\oplus} 2 Y_1 {\\\\oplus} 2 \
Y_2\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n 1 {\\\\oplus} \
\\\\overline{X} {\\\\oplus} 3 U {\\\\oplus} 6 V {\\\\oplus}\\n\\\\\\\\\\n 7 W \
{\\\\oplus} X {\\\\oplus} 3 Y_1 {\\\\oplus} 3 Y_2\\n\\\\end{array}$ \\n\\\\\\\
\\\\n\\\\hline\\n\\\\end{longtable}\\n}}\\n\"\>"], "Output",
 CellChangeTimes->{
  3.726924230926916*^9, 3.726924717656087*^9, {3.726924901142874*^9, 
   3.72692491680724*^9}, 3.72692496297427*^9, 3.726925013532263*^9, 
   3.726925151545384*^9, {3.726951676182729*^9, 3.726951679264895*^9}, 
   3.72778826853411*^9, 3.727788298539126*^9, 3.727788333996305*^9, {
   3.727788642975074*^9, 3.72778867790131*^9}, 3.727788964988944*^9, 
   3.7283939404400167`*^9, 3.72839470548499*^9, 3.7283947737361517`*^9, {
   3.728395748334015*^9, 3.728395796759797*^9}, 3.7283959455676823`*^9, {
   3.733652446488781*^9, 3.7336524648985243`*^9}, 3.734359486176312*^9, 
   3.739199041568012*^9},
 FontSize->14,
 ExpressionUUID -> "3c9c7f05-48e1-48ec-ab85-5f95f8cb72a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintFusionTable", "[", 
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "4", ",", "4", ",", "All", ",", "All", ",", "All"}], 
     "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<1\>\"", ",", "\"\<Z\>\"", ",", "\"\<\\\\overline{Z}\>\"", ",", 
     "\"\<G\>\"", ",", "\"\<H\>\"", ",", "\"\<K_1\>\"", ",", "\"\<K_2\>\"", 
     ",", "\"\<L\>\""}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.726924198770208*^9, 3.726924230037438*^9}, 
   3.726951678443894*^9, {3.727789313966042*^9, 3.727789315596339*^9}, {
   3.727789440652707*^9, 3.727789444308236*^9}, {3.7277895307310953`*^9, 
   3.7277895483373528`*^9}, {3.7283936584466248`*^9, 3.72839366187237*^9}, {
   3.728393899939095*^9, 3.7283939201773157`*^9}},
 FontSize->14,
 ExpressionUUID -> "60cf258a-2559-4fab-82c2-50db38c931ee"],

Cell[BoxData["\<\"\\n{\\\\scriptsize{\\n\\\\begin{longtable}{c|c|c|c|c|c|c|c|}\
\\n$\\\\otimes$ \\n&\\n $Z$ \\n&\\n $\\\\overline{Z}$ \\n&\\n $G$ \\n&\\n $H$ \
\\n&\\n $K_1$ \\n&\\n $K_2$ \\n&\\n $L$ \\n\\\\\\\\\\\\hline \\n$Z$ \\n&\\n \
$G {\\\\oplus} K_1 {\\\\oplus} K_2 {\\\\oplus} L$ \\n&\\n \
$\\\\begin{array}{c}\\n 1 {\\\\oplus} G {\\\\oplus}\\n\\\\\\\\\\n H \
{\\\\oplus} K_2 {\\\\oplus} L\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n H {\\\\oplus} K_2 {\\\\oplus}\\n\\\\\\\\\\n L \
{\\\\oplus} \\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n G {\\\\oplus} H {\\\\oplus} K_1 \
{\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} L {\\\\oplus} Z\\n\\\\end{array}$ \
\\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} H {\\\\oplus} K_1 \
{\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} L {\\\\oplus} \\\\overline{Z} \
{\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n H {\\\\oplus} \
K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L {\\\\oplus} \\\\overline{Z}\
\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} H \
{\\\\oplus} 2 K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L {\\\\oplus} \
\\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n\\\\\\\\\\\\hline \
\\n$\\\\overline{Z}$ \\n&\\n $\\\\begin{array}{c}\\n 1 {\\\\oplus} G \
{\\\\oplus}\\n\\\\\\\\\\n H {\\\\oplus} K_1 {\\\\oplus} L\\n\\\\end{array}$ \
\\n&\\n $G {\\\\oplus} K_1 {\\\\oplus} K_2 {\\\\oplus} L$ \\n&\\n \
$\\\\begin{array}{c}\\n H {\\\\oplus} K_1 {\\\\oplus}\\n\\\\\\\\\\n L \
{\\\\oplus} \\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n G {\\\\oplus} H {\\\\oplus} K_1 \
{\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} L {\\\\oplus} \
\\\\overline{Z}\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n H \
{\\\\oplus} K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L {\\\\oplus} \
Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} H \
{\\\\oplus} K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} L {\\\\oplus} \
\\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n G {\\\\oplus} H {\\\\oplus} K_1 \
{\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 2 L {\\\\oplus} \\\\overline{Z} {\
\\\\oplus} Z\\n\\\\end{array}$ \\n\\\\\\\\\\\\hline \\n$G$ \\n&\\n \
$\\\\begin{array}{c}\\n H {\\\\oplus} K_1 {\\\\oplus}\\n\\\\\\\\\\n L \
{\\\\oplus} \\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n H {\\\\oplus} K_2 {\\\\oplus}\\n\\\\\\\\\\n L \
{\\\\oplus} \\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n 1 {\\\\oplus} G {\\\\oplus} H \
{\\\\oplus}\\n\\\\\\\\\\n K_1 {\\\\oplus} K_2 {\\\\oplus} L\\n\\\\end{array}$ \
\\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} H {\\\\oplus} K_1 \
{\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} L {\\\\oplus} \\\\overline{Z} \
{\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} \
H {\\\\oplus} K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L {\\\\oplus} Z\
\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} H \
{\\\\oplus} K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L {\\\\oplus} \
\\\\overline{Z}\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G \
{\\\\oplus} H {\\\\oplus} 2 K_1 {\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 2 \
L {\\\\oplus} \\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \
\\n\\\\\\\\\\\\hline \\n$H$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} H {\
\\\\oplus} K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} L {\\\\oplus} Z\\n\\\
\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} H {\\\\oplus} K_1 \
{\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} L {\\\\oplus} \
\\\\overline{Z}\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G \
{\\\\oplus} H {\\\\oplus} K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} L {\\\
\\oplus} \\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n 1 {\\\\oplus} G {\\\\oplus} H {\\\\oplus} K_1 \
{\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L {\\\\oplus} \\\\overline{Z} {\\\
\\oplus} Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} H \
{\\\\oplus} 2 K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L {\\\\oplus} \
\\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n G {\\\\oplus} H {\\\\oplus} K_1 \
{\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 2 L {\\\\oplus} \\\\overline{Z} {\
\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} \
2 H {\\\\oplus} 2 K_1 {\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 3 L \
{\\\\oplus} \\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \
\\n\\\\\\\\\\\\hline \\n$K_1$ \\n&\\n $\\\\begin{array}{c}\\n H {\\\\oplus} \
K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L {\\\\oplus} \\\\overline{Z}\
\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} H \
{\\\\oplus} K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} L {\\\\oplus} \
\\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n G {\\\\oplus} H {\\\\oplus} K_1 \
{\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L {\\\\oplus} \
\\\\overline{Z}\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G \
{\\\\oplus} H {\\\\oplus} 2 K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L \
{\\\\oplus} \\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n 1 {\\\\oplus} G {\\\\oplus} 2 H {\\\\oplus} K_1 \
{\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 2 L {\\\\oplus} \\\\overline{Z} {\
\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} \
H {\\\\oplus} 2 K_1 {\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 2 L \
{\\\\oplus} \\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n 2 G {\\\\oplus} 2 H {\\\\oplus} 2 K_1 \
{\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 3 L {\\\\oplus} \\\\overline{Z} {\
\\\\oplus} 2 Z\\n\\\\end{array}$ \\n\\\\\\\\\\\\hline \\n$K_2$ \\n&\\n \
$\\\\begin{array}{c}\\n G {\\\\oplus} H {\\\\oplus} K_1 \
{\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} L {\\\\oplus} \\\\overline{Z} \
{\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n H {\\\\oplus} \
K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L {\\\\oplus} \
Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} H \
{\\\\oplus} K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L {\\\\oplus} \
Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} H \
{\\\\oplus} K_1 {\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 2 L {\\\\oplus} \
\\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n G {\\\\oplus} H {\\\\oplus} 2 K_1 \
{\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 2 L {\\\\oplus} \\\\overline{Z} {\
\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n 1 {\\\\oplus} \
G {\\\\oplus} 2 H {\\\\oplus} 2 K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} \
2 L {\\\\oplus} \\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n 2 G {\\\\oplus} 2 H {\\\\oplus} 2 K_1 \
{\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 3 L {\\\\oplus} 2 \\\\overline{Z} \
{\\\\oplus} Z\\n\\\\end{array}$ \\n\\\\\\\\\\\\hline \\n$L$ \\n&\\n \
$\\\\begin{array}{c}\\n G {\\\\oplus} H {\\\\oplus} K_1 \
{\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 2 L {\\\\oplus} \\\\overline{Z} {\
\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} \
H {\\\\oplus} 2 K_1 {\\\\oplus}\\n\\\\\\\\\\n K_2 {\\\\oplus} 2 L {\\\\oplus} \
\\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n G {\\\\oplus} H {\\\\oplus} 2 K_1 \
{\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 2 L {\\\\oplus} \\\\overline{Z} {\
\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n G {\\\\oplus} \
2 H {\\\\oplus} 2 K_1 {\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 3 L \
{\\\\oplus} \\\\overline{Z} {\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n \
$\\\\begin{array}{c}\\n 2 G {\\\\oplus} 2 H {\\\\oplus} 2 K_1 \
{\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} 3 L {\\\\oplus} 2 \\\\overline{Z} \
{\\\\oplus} Z\\n\\\\end{array}$ \\n&\\n $\\\\begin{array}{c}\\n 2 G \
{\\\\oplus} 2 H {\\\\oplus} 2 K_1 {\\\\oplus}\\n\\\\\\\\\\n 2 K_2 {\\\\oplus} \
3 L {\\\\oplus} \\\\overline{Z} {\\\\oplus} 2 Z\\n\\\\end{array}$ \\n&\\n $\\\
\\begin{array}{c}\\n 1 {\\\\oplus} 2 G {\\\\oplus} 3 H {\\\\oplus} 3 K_1 \
{\\\\oplus}\\n\\\\\\\\\\n 3 K_2 {\\\\oplus} 4 L {\\\\oplus} 2 \\\\overline{Z} \
{\\\\oplus} 2 Z\\n\\\\end{array}$ \
\\n\\\\\\\\\\n\\\\hline\\n\\\\end{longtable}\\n}}\\n\"\>"], "Output",
 CellChangeTimes->{{3.728393933309654*^9, 3.728393940571113*^9}, 
   3.728395951401988*^9, 3.733652446822771*^9, 3.733652481782569*^9, 
   3.734359486278078*^9, 3.739199041648921*^9},
 FontSize->14]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1399, 1259},
WindowMargins->{{Automatic, -2347}, {Automatic, 45}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 27, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 742, 15, 79, "Input", "ExpressionUUID" -> \
"75645cad-6a6d-424d-b3db-ed096a1741fd"],
Cell[1325, 39, 277, 4, 34, "Output", "ExpressionUUID" -> \
"d188935f-025e-4cd3-9063-78f886df2c71"]
}, Open  ]],
Cell[1617, 46, 1069, 27, 57, "Input", "ExpressionUUID" -> \
"82e27eb5-c617-45a5-bff0-0f4f6efc7eea"],
Cell[2689, 75, 1157, 27, 79, "Input", "ExpressionUUID" -> \
"6282dafe-fe98-400d-9db8-65f33307d382"],
Cell[CellGroupData[{
Cell[3871, 106, 110, 2, 48, "Section", "ExpressionUUID" -> \
"b4b72f3f-3f7d-4ade-b00e-e5567c94ed18"],
Cell[3984, 110, 237, 6, 32, "Input", "ExpressionUUID" -> \
"403f4b27-7258-489a-bffb-e7e67bccfab6"],
Cell[4224, 118, 1892, 55, 54, "Input", "ExpressionUUID" -> \
"a23f5efb-3136-4852-9e8b-27f634287a4d"],
Cell[CellGroupData[{
Cell[6141, 177, 237, 5, 32, "Input", "ExpressionUUID" -> \
"8fee291e-e688-469e-812a-24a83a15860e"],
Cell[6381, 184, 176, 4, 32, "Output", "ExpressionUUID" -> \
"47156edb-55f8-4145-9724-bc4b47ffa990"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6594, 193, 177, 3, 44, "Subsection", "ExpressionUUID" -> \
"435961a6-5c8b-4737-ab15-0877ef8d562b"],
Cell[6774, 198, 812, 15, 182, "Text", "ExpressionUUID" -> \
"4835b2e6-f1fc-4d28-ba90-fe7aacd933dc"],
Cell[CellGroupData[{
Cell[7611, 217, 726, 22, 34, "Input", "ExpressionUUID" -> \
"ba5cbdbb-ccbd-4db3-b4d8-2ee2efd6289f"],
Cell[8340, 241, 1804, 50, 164, "Output", "ExpressionUUID" -> \
"c5a05ba1-b8be-4822-a6f7-89d43037de03"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10193, 297, 541, 11, 144, "Subsection", "ExpressionUUID" -> \
"2cb90e0a-7620-4d22-81d6-eccaa2ff026c"],
Cell[CellGroupData[{
Cell[10759, 312, 845, 25, 54, "Input", "ExpressionUUID" -> \
"46dec247-a8aa-40d5-9a82-21347cc82f62"],
Cell[11607, 339, 1815, 48, 149, "Output", "ExpressionUUID" -> \
"1c071b94-5ced-4d31-91e3-3bb1cd4e459e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13459, 392, 830, 23, 34, "Input", "ExpressionUUID" -> \
"9ab111c4-83ad-4240-b569-121f5cc29222"],
Cell[14292, 417, 1884, 51, 164, "Output", "ExpressionUUID" -> \
"ac1e708e-a2f8-4600-84de-a1117c8b16b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16213, 473, 661, 20, 32, "Input", "ExpressionUUID" -> \
"b107e646-223e-43f9-a6bb-d4c5ff54b02c"],
Cell[16877, 495, 1765, 49, 149, "Output", "ExpressionUUID" -> \
"6c506d0e-8bbd-4203-b10c-3ceb425e7336"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18691, 550, 110, 1, 44, "Subsection", "ExpressionUUID" -> \
"85738c23-b6e0-48a3-8330-30f56d993a2a"],
Cell[CellGroupData[{
Cell[18826, 555, 1290, 32, 123, "Input", "ExpressionUUID" -> \
"4a12d9b7-1846-481c-b4b0-65894ee149e1"],
Cell[CellGroupData[{
Cell[20141, 591, 1106, 28, 119, "Print", "ExpressionUUID" -> \
"7773cd60-4025-4d0f-9d31-16084d21080f"],
Cell[21250, 621, 1106, 28, 119, "Print", "ExpressionUUID" -> \
"6d2b2e34-a7ac-4320-9135-75da43f6529c"],
Cell[22359, 651, 1106, 28, 119, "Print", "ExpressionUUID" -> \
"14e2ad5b-82d1-46ef-a501-a6dadfd95695"],
Cell[23468, 681, 1182, 30, 157, "Print", "ExpressionUUID" -> \
"4670e777-1557-4acb-bd87-e7947d0661ce"],
Cell[24653, 713, 1108, 28, 119, "Print", "ExpressionUUID" -> \
"4c91fae9-be24-4f38-9c49-3bb2b49983c8"],
Cell[25764, 743, 1180, 30, 157, "Print", "ExpressionUUID" -> \
"efdae94d-7d14-47ee-9ddd-84684f2d8da7"],
Cell[26947, 775, 1108, 28, 119, "Print", "ExpressionUUID" -> \
"40d3643d-4140-470b-ba80-216f4738a0b9"],
Cell[28058, 805, 1180, 30, 157, "Print", "ExpressionUUID" -> \
"d04aa86d-6ab6-4b9a-a77b-cf55a123c710"],
Cell[29241, 837, 1260, 30, 157, "Print", "ExpressionUUID" -> \
"79612703-429a-428e-9f6f-d970aa899108"],
Cell[30504, 869, 1259, 30, 149, "Print", "ExpressionUUID" -> \
"fa053800-eb20-449f-afe1-824953c5852d"],
Cell[31766, 901, 1140, 30, 149, "Print", "ExpressionUUID" -> \
"5ee97387-35f2-44c3-a1ed-1de52535ccc3"],
Cell[32909, 933, 1142, 30, 149, "Print", "ExpressionUUID" -> \
"4a4160e4-b95b-4cb6-8746-5bb381ce74b5"],
Cell[34054, 965, 1140, 30, 149, "Print", "ExpressionUUID" -> \
"9b388964-399e-4649-8987-3b8500bbd850"],
Cell[35197, 997, 1142, 30, 149, "Print", "ExpressionUUID" -> \
"9fd58046-d7d5-4d6f-a4a0-681736467efa"],
Cell[36342, 1029, 1260, 30, 149, "Print", "ExpressionUUID" -> \
"e2819c88-4d69-4f94-aac3-ef80548b067f"],
Cell[37605, 1061, 1262, 30, 149, "Print", "ExpressionUUID" -> \
"16f6faa1-c9e0-42bf-a071-aed3b86f75fa"],
Cell[38870, 1093, 1140, 30, 149, "Print", "ExpressionUUID" -> \
"36f97fb5-dd70-4afb-96ef-fa75478a1142"],
Cell[40013, 1125, 1139, 30, 149, "Print", "ExpressionUUID" -> \
"912d5f1a-5496-4f1e-8c45-6f4d8b0b9453"],
Cell[41155, 1157, 1262, 30, 149, "Print", "ExpressionUUID" -> \
"7f201d93-a18e-4c77-b5c6-11f6ed702a79"],
Cell[42420, 1189, 1262, 30, 149, "Print", "ExpressionUUID" -> \
"c13db1e8-c08d-4f6a-9625-47abe54e1b79"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43755, 1227, 186, 3, 48, "Section", "ExpressionUUID" -> \
"0bb8ad77-69fe-4179-bc41-183e7527a4c1"],
Cell[43944, 1232, 639, 16, 34, "Input", "ExpressionUUID" -> \
"555e2259-3611-4b36-8ec1-49695f3d73f3"],
Cell[CellGroupData[{
Cell[44608, 1252, 332, 7, 34, "Input", "ExpressionUUID" -> \
"5c6c6d66-1128-4514-9d94-befcbf98b10d"],
Cell[44943, 1261, 954, 25, 126, "Output", "ExpressionUUID" -> \
"fd8d1141-2261-42c8-ba63-675a8c81d38e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45934, 1291, 1079, 21, 101, "Input", "ExpressionUUID" -> \
"9b9582f7-3c66-4b2e-9058-c8ce5c89c785"],
Cell[47016, 1314, 1030, 26, 126, "Output", "ExpressionUUID" -> \
"82863993-d6b8-4533-a089-dcd1a6f68f0e"],
Cell[48049, 1342, 1088, 26, 126, "Output", "ExpressionUUID" -> \
"14df91a6-f0eb-43c3-ad51-95fb069a0bc5"],
Cell[49140, 1370, 1000, 26, 126, "Output", "ExpressionUUID" -> \
"c8126787-d136-4a6c-bc71-3b4104a4030b"],
Cell[50143, 1398, 1000, 26, 126, "Output", "ExpressionUUID" -> \
"1184637b-0631-413f-bfd6-8345df8aa706"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51192, 1430, 111, 2, 48, "Section", "ExpressionUUID" -> \
"2d127de6-206d-466e-9e55-1e3863e085e0"],
Cell[51306, 1434, 736, 23, 58, "Input", "ExpressionUUID" -> \
"3096b804-aa7a-47a0-961f-77c75c51adee"],
Cell[52045, 1459, 678, 20, 35, "Input", "ExpressionUUID" -> \
"b89fb99b-141f-4522-a8bb-6ee8375259b6"],
Cell[52726, 1481, 327, 9, 35, "Input", "ExpressionUUID" -> \
"99dec0f6-527c-424d-a886-07dcf3385875"],
Cell[53056, 1492, 150, 4, 34, "Input", "ExpressionUUID" -> \
"6d1de017-9536-48bc-8d3b-5e164af4d077"],
Cell[53209, 1498, 524, 12, 35, "Input", "ExpressionUUID" -> \
"e6c80ea4-c534-4a0e-ad54-4697179929f1"],
Cell[53736, 1512, 1335, 36, 81, "Input", "ExpressionUUID" -> \
"3f714169-31d3-466a-8a01-3c2735237b03"],
Cell[55074, 1550, 1945, 49, 212, "Input", "ExpressionUUID" -> \
"a844471b-af63-4602-bdb8-a3c40aaebc1c"],
Cell[57022, 1601, 608, 15, 58, "Input", "ExpressionUUID" -> \
"af8e30b8-22fe-49ee-8c00-1051384848c9"],
Cell[57633, 1618, 3045, 76, 213, "Input", "ExpressionUUID" -> \
"b106757e-95b5-4b5e-bb80-6b5e98cc41e6"],
Cell[60681, 1696, 106, 2, 34, "Input", "ExpressionUUID" -> \
"a080059a-9028-41a6-8284-7234368d98c1"],
Cell[CellGroupData[{
Cell[60812, 1702, 669, 17, 85, "Input", "ExpressionUUID" -> \
"7bd94a8f-bcb8-432c-92cb-967ec9a0db63"],
Cell[61484, 1721, 3227, 43, 2679, "Output", "ExpressionUUID" -> \
"c7d09afb-d2dd-4741-a8b6-cae4e4ccf10c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64748, 1769, 754, 18, 85, "Input", "ExpressionUUID" -> \
"7a2d78bb-0dcd-4e45-8fa4-015aeb79e43f"],
Cell[65505, 1789, 5730, 78, 5095, "Output", "ExpressionUUID" -> \
"0c4fdfa1-d11a-4d61-9b71-e9c86664aeb4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71272, 1872, 598, 15, 35, "Input", "ExpressionUUID" -> \
"60cf258a-2559-4fab-82c2-50db38c931ee"],
Cell[71873, 1889, 5181, 71, 4479, "Output", "ExpressionUUID" -> \
"3c9c7f05-48e1-48ec-ab85-5f95f8cb72a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77091, 1965, 847, 18, 35, "Input", "ExpressionUUID" -> \
"60cf258a-2559-4fab-82c2-50db38c931ee"],
Cell[77941, 1985, 8600, 121, 7119, "Output", "ExpressionUUID" -> \
"a622a92b-eb95-45b5-a495-f58448200a3a"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> code/ShadedGPA.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
EvenVertices[g_GradedBigraph]:=EvenVertices[g]=Flatten[Table[Vertex[d,k],{d,0,GraphDepth[g],2},{k,1,RankAtDepth[g,d]}]]
OddVertices[g_GradedBigraph]:=OddVertices[g]=Flatten[Table[Vertex[d,k],{d,1,GraphDepth[g],2},{k,1,RankAtDepth[g,d]}]]


(* ::Input::Initialization:: *)
EdgesAdjacentTo[g_GradedBigraph,Vertex[d_,k_]]:=EdgesAdjacentTo[g,Vertex[d,k]]=If[d<GraphDepth[g],Inner[List,Table[Vertex[d+1,l],{l,1,RankAtDepth[g,d+1]}],g[[d+1]][[All,k]],List],{}]~Join~If[d>0,Inner[List,Table[Vertex[d-1,l],{l,1,RankAtDepth[g,d-1]}],g[[d]][[k]],List],{}]/.{x_,n_Integer}:>Sequence@@Table[{x,l},{l,1,n}]


(* ::Input::Initialization:: *)
GraphPaths[g_GradedBigraph,shading:(True|False),0]:=GraphPaths[g,shading,0]={#}&/@If[shading,OddVertices[g],EvenVertices[g]]


(* ::Input::Initialization:: *)
GraphPaths[g_GradedBigraph,shading:(True|False),length_Integer]/;length>0:=GraphPaths[g,shading,length]=Flatten[Function[{path},path~Join~Reverse[#]&/@EdgesAdjacentTo[g,Last[path]]]/@GraphPaths[g,shading,length-1],1]


(* ::Input::Initialization:: *)
GraphPathsFrom[g_GradedBigraph,length_Integer,initial_Vertex]/;length>0:=Flatten[Function[{path},path~Join~Reverse[#]&/@EdgesAdjacentTo[g,Last[path]]]/@GraphPathsFrom[g,length-1,initial],1]


(* ::Input::Initialization:: *)
GraphPathsFrom[g_GradedBigraph,0,initial_Vertex]:={{initial}}


(* ::Input::Initialization:: *)
GraphPathsTo[g_GradedBigraph,length_Integer,final_Vertex]:=Reverse/@GraphPathsFrom[g,length,final]


(* ::Input::Initialization:: *)
GraphPathsBetween[g_GradedBigraph,length_Integer,initial_Vertex,final_Vertex]:=GraphPathsBetween[g,length,initial,final]=Cases[GraphPathsFrom[g,length,initial],{___,final}]


(* ::Input::Initialization:: *)
GraphLoops[g_GradedBigraph,shading:(True|False),length_Integer]/;length>=2:=GraphLoops[g,shading,length]=Cases[GraphPaths[g,shading,length],{a_,z___,a_}:>{a,z}]


(* ::Input::Initialization:: *)
NumberFieldGenerator[g_GradedBigraph]:=NumberFieldGenerator[g]=RootReduce[Sqrt[2-ReducedDimensionOfGenerator[g]^2]]


(* ::Input::Initialization:: *)
ToNumberField0[x_Real?NumericQ,y_?NumericQ]:=x
ToNumberField0[x_Complex?NumericQ,y_?NumericQ]:=x
ToNumberField0[x_?NumericQ,y_?NumericQ]:=ToNumberField[RootReduce[x],y]
ToNumberField0[x_,y_]:=x


(* ::Input::Initialization:: *)
EnlargeNumberField[g_GradedBigraph][x_?NumericQ]:=Module[{},
(*Off[ToNumberField::"nnfel"];*)
Switch[ToNumberField0[x,NumberFieldGenerator[g]],
_ToNumberField,
NumberFieldGenerator[g]=ToNumberField[{RootReduce[x],NumberFieldGenerator[g]}][[1,1]];
DebugPrint["Enlarging number field for ",GraphToString[g],": ",NumberFieldGenerator[g]],
_,0
];
(*On[ToNumberField::"nnfel"];*)
NumberFieldGenerator[g]
]


(* ::Input::Initialization:: *)
LopsidedDimension[g_GradedBigraph,Vertex[d_,k_]]:=LopsidedDimension[g,Vertex[d,k]]=
With[{\[Delta]=ReducedDimensionOfGenerator[g]},
ToNumberField0[RootReduce[If[OddQ[d],1/\[Delta],1]ReducedDimensionsByDepth[g][[d+1,k]]],NumberFieldGenerator[g]]
]


(* ::Input::Initialization:: *)
EmptyGPAElement[g_GradedBigraph,shading:(True|False)]:=GPAElement[g,shading,{0,0},{#}->1&/@If[shading,OddVertices[g],EvenVertices[g]]]


(* ::Input::Initialization:: *)
RotateOneClick[gpa:GPAElement[_GradedBigraph,_Boolean,{0,0},_List]]:=gpa
RotateTwoClicks[gpa:GPAElement[_GradedBigraph,_Boolean,{0,0},_List]]:=gpa



(* ::Input::Initialization:: *)
RotateOneClick[GPAElement[g_GradedBigraph,shading:(True|False),{0,up_Integer},coefficients_List]/;up>=2]:=GPAElement[g,!shading,{0,up},coefficients/.({a_Vertex,na_Integer,b_Vertex,nb_Integer,z___}->\[Zeta]_):>({b,nb,z,a,na}->\[Zeta] LopsidedDimension[g,a]/LopsidedDimension[g,b])]


(* ::Input::Initialization:: *)
RotateTwoClicks[GPAElement[g_GradedBigraph,shading:(True|False),{0,up_Integer},coefficients_List]/;up>=4]:=GPAElement[g,shading,{0,up},coefficients/.({a_Vertex,na_Integer,b_Vertex,nb_Integer,c_Vertex,nc_Integer,z___}->\[Zeta]_):>({c,nc,z,a,na,b,nb}->\[Zeta] LopsidedDimension[g,a]/LopsidedDimension[g,c])]


(* ::Input::Initialization:: *)
RotateOneClick[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_List]/;up>=2\[And]down>=1]:=GPAElement[g,!shading,{down,up},coefficients/.({z_Vertex,nz_Integer,A:RepeatedSequence[_Vertex,_Integer,{up-2}],b_Vertex,nb_Integer,D:RepeatedSequence[_Vertex,_Integer,{up-1}],e_Vertex,ne_Integer}->\[Zeta]_):>({e,ne,z,nz,A,b,nb,D}->\[Zeta] LopsidedDimension[g,z]/LopsidedDimension[g,b])]


(* ::Input::Initialization:: *)
RotateTwoClicks[k:GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_List]/;up==2\[And]down>=1]:=RotateOneClick[RotateOneClick[k]]


(* ::Input::Initialization:: *)
RotateTwoClicks[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_List]/;up>=3\[And]down>=2]:=GPAElement[g,shading,{down,up},coefficients/.({z_Vertex,nz_Integer,A:RepeatedSequence[_Vertex,_Integer,{up-3}],b_Vertex,nb_Integer,c_Vertex,nc_Integer,D:RepeatedSequence[_Vertex,_Integer,{up-2}],e_Vertex,ne_Integer,f_Vertex,nf_Integer}->\[Zeta]_):>({e,ne,f,nf,z,nz,A,b,nb,c,nc,D}->\[Zeta] (LopsidedDimension[g,z]LopsidedDimension[g,f])/(LopsidedDimension[g,b]LopsidedDimension[g,c]))]


(* ::Input::Initialization:: *)
CapTopLeft[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_List]]:=
With[{dispatch=Dispatch[coefficients]},
ExpandCoefficientRules[
GPAElement[g,shading,{down,up-2},{{a_Vertex,na_Integer,z___}:>1/LopsidedDimension[g,a] Plus@@({a,#[[2]],#[[1]],#[[2]],a,na,z}/.dispatch&/@EdgesAdjacentTo[g,a])}]
]
]


(* ::Input::Initialization:: *)
CapAt[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_List],k_Integer]/;1<=k<up:=
With[{dispatch=Dispatch[coefficients]},
ExpandCoefficientRules[
GPAElement[g,shading,{down,up-2},{{A:RepeatedSequence[_Vertex,_Integer,{k-1}],a_Vertex,na_Integer,z___}:>1/LopsidedDimension[g,a] Plus@@({A,a,#[[2]],#[[1]],#[[2]],a,na,z}/.dispatch&/@EdgesAdjacentTo[g,a])}]
]
]


(* ::Input::Initialization:: *)
PartialTrace[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer}/;down>=2\[And]up>=2,coefficients_List]]:=
ExpandCoefficientRules[
GPAElement[g,shading,{down-1,up-1},{{A:RepeatedSequence[_Vertex,_Integer,{up-1}],a_Vertex,na_Integer,B:RepeatedSequence[_Vertex,_Integer,{down-2}]}:>Plus@@((LopsidedDimension[g,#[[1]]]/LopsidedDimension[g,a] ({A,a,#[[2]],#[[1]],#[[2]],a,na,B}/.coefficients))&/@EdgesAdjacentTo[g,a])}]
]


(* ::Input::Initialization:: *)
RepeatedSequence[A__,repeat:(_Integer|{_Integer}|{_Integer,_Integer})]:=Repeated[PatternSequence[A],repeat]


(* ::Input::Initialization:: *)
TurnUpBottomRightCorner[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_]/;down>=1]:=
GPAElement[g,shading,{down-1,up+1},
coefficients/.({A:RepeatedSequence[_Vertex,_Integer,{up}],v_Vertex,B___}->\[Zeta]_):>({A,v,B}->\[Zeta] LopsidedDimension[g,v])
]


(* ::Input::Initialization:: *)
TurnDownTopRightCorner[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_]/;up>=1]:=
GPAElement[g,shading,{down+1,up-1},coefficients/.({A:RepeatedSequence[_Vertex,_Integer,{up-1}],v_Vertex,B___}->\[Zeta]_):>({A,v,B}->\[Zeta] 1/LopsidedDimension[g,v])
]


(* ::Input::Initialization:: *)
TurnUpBottomLeftCorner[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_]/;down>=1]:=
GPAElement[g,!shading,{down-1,up+1},
coefficients/.({a_Vertex,na_Integer,B___,b_Vertex,nb_Integer}->\[Zeta]_):>({b,nb,a,na,B}->\[Zeta] LopsidedDimension[g,a])
]


(* ::Input::Initialization:: *)
TurnDownTopLeftCorner[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_]/;up>=1]:=
GPAElement[g,!shading,{down+1,up-1},
coefficients/.({a_Vertex,na_Integer,b_Vertex,nb_Integer,B___}->\[Zeta]_):>({b,nb,B,a,na}->\[Zeta] 1/LopsidedDimension[g,b])]


(* ::Input::Initialization:: *)
AddStrandOnRight[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_]/;down>=1]:=ExpandCoefficientRules[GPAElement[g,shading,{down+1,up+1},{{A:RepeatedSequence[_Vertex,_Integer,{up}],a_Vertex,na_Integer,b_Vertex,na_Integer,a_Vertex,nc_Integer,B:RepeatedSequence[_Vertex,_Integer,{down-1}]}:>({A,a,nc,B}/.coefficients)}]]


(* ::Input::Initialization:: *)
AddStrandOnRight[GPAElement[g_GradedBigraph,shading:(True|False),{0,up_Integer},coefficients_]/;up>=1]:=ExpandCoefficientRules[GPAElement[g,shading,{1,up+1},{{a_Vertex,nc_Integer,A:RepeatedSequence[_Vertex,_Integer,{up-1}],a_Vertex,na_Integer,b_Vertex,na_Integer}:>{a,nc,A}/.coefficients}]]


(* ::Input::Initialization:: *)
AddStrandOnRight[GPAElement[g_GradedBigraph,shading:(True|False),{0,0},coefficients_]]:=
ExpandCoefficientRules[GPAElement[g,shading,{1,1},{{a_Vertex,na_Integer,b_Vertex,na_Integer}:>({a}/.coefficients)}]]


(* ::Input::Initialization:: *)
AddCupOnTop[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_],cupPosition_Integer]/;(up+down>=1 \[And]1<= cupPosition<=up+1):=ExpandCoefficientRules[GPAElement[g,shading,{down,up+2},{{A:RepeatedSequence[_Vertex,_Integer,{cupPosition-1}],a_Vertex,na_Integer,b_Vertex,na_Integer,a_Vertex,nc_Integer,B:RepeatedSequence[_Vertex,_Integer,{up+down-cupPosition}]}:>LopsidedDimension[g,b]* ({A,a,nc,B}/.coefficients)}]]


(* ::Input::Initialization:: *)
AddCupOnTop[GPAElement[g_GradedBigraph,shading:(True|False),{0,0},coefficients_],1]:=ExpandCoefficientRules[GPAElement[g,shading,{2,0},{{a_Vertex,na_Integer,b_Vertex,na_Integer}:>LopsidedDimension[g,b]*({a}/.coefficients)}]]


(* ::Input::Initialization:: *)
GPAMultiply[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,middle_Integer},coefficients1_],GPAElement[g_GradedBigraph,shading:(True|False),{middle_Integer,up_Integer},coefficients2_]]:=ExpandCoefficientRules[
GPAElement[g,shading,{down,up},{{A:RepeatedSequence[_Vertex,_Integer,{up}],B:RepeatedSequence[_Vertex,_Integer,{down}]}:>Plus@@(({A}~Join~Most[#]/.coefficients2)(Most[Reverse[#]]~Join~{B}/.coefficients1)&/@GraphPathsBetween[g,middle,{B}[[1]],{A}[[1]]])}
]
]


(* ::Input::Initialization:: *)
conjugate[a_Integer]:=a
conjugate[a_Rational]:=a
conjugate[x_Real]:=x
conjugate[x_Complex]:=Conjugate[x]
conjugate[r_Root]:=RootReduce[Conjugate[r]]
conjugate[a_AlgebraicNumber]:=AlgebraicNumberPolynomial[a,cachedToNumberField[Conjugate[a[[1]]],a[[1]]]]


(* ::Input::Initialization:: *)
GPAConjugate[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_]]:=
With[{cd=Dispatch[coefficients]},ExpandCoefficientRules[GPAElement[g,shading,{up,down},{a_List:>(If[down>=2,Times@@(Power[LopsidedDimension[g,#],1]&/@a[[3;;2down-1;;2]]),1])(If[up>=2,Times@@(Power[LopsidedDimension[g,#],-1]&/@a[[-2;;2-2up;;-2]]),1])conjugate[ReverseLoop[a]/.cd]}]]]


(* ::Input::Initialization:: *)
qInteger\[Delta][k_]:=qInteger\[Delta][k]=Function[{\[Delta]},Evaluate[Collect[\[Delta] qInteger\[Delta][k-1][\[Delta]]-qInteger\[Delta][k-2][\[Delta]],\[Delta]]]]
qInteger\[Delta][2]=#&;
qInteger\[Delta][1]=1&;
qInteger\[Delta][0]=0&;


(* ::Input::Initialization:: *)
WenzlRecursion[gpa_GPAMatrix,x_]:=
(DebugPrint["Beginning Wenzl recursion calculation."];
(DebugPrint["   adding strand on right"];AddStrandOnRight[gpa])-x (DebugPrint["   turning down top right"];TurnDownTopRightCorner[gpa]).(DebugPrint["   turning up bottom right"];TurnUpBottomRightCorner[gpa]))


(* ::Input::Initialization:: *)
JonesWenzlIdempotent[g_GradedBigraph,0,shading:(True|False)]:=EmptyGPAMatrix[g,shading];
JonesWenzlIdempotent[g_GradedBigraph,1,shading:(True|False)]:=JonesWenzlIdempotent[g,1,shading]=AddStrandOnRight[JonesWenzlIdempotent[g,0,shading]];


(* ::Input::Initialization:: *)
JonesWenzlIdempotent[g_GradedBigraph,k_,shading:(True|False)]/;k>1:=
If[LoadIdempotents[g],JonesWenzlIdempotent[g,k,shading],
Module[{result},
JonesWenzlIdempotent[g,k,shading]=result=WenzlRecursion[JonesWenzlIdempotent[g,k-1,shading],With[{\[Delta]=DimensionOfGenerator[g]},ToNumberField0[If[Xor[EvenQ[k],shading],\[Delta],1/\[Delta]] qInteger\[Delta][k-1][\[Delta]]/qInteger\[Delta][k][\[Delta]],NumberFieldGenerator[g]]]];
PackageIdempotents[g];
result
]
]


(* ::Input::Initialization:: *)
LoadIdempotents[g_GradedBigraph]:=Module[{},
False
(*Off[Get::noopen,Needs::nocont];
Needs["FusionAtlas`Data`"<>(StringJoin@@(GraphToString/@G))<>"`Idempotents`"];
On[Get::noopen,Needs::nocont];
LoadIdempotents[g]=False;
True*)
]


(* ::Input::Initialization:: *)
GraphPlanarAlgebraIdempotent[g_GradedBigraph,Vertex[0,1]]:=EmptyGPAElement[g,False]


(* ::Input::Initialization:: *)
GraphPlanarAlgebraIdempotent[g_GradedBigraph,Vertex[depth_,k_]]/;depth>0\[And]Length[Cases[Transpose[g[[depth]]],UnitVector[RankAtDepth[g,depth],k]]]>0:=GraphPlanarAlgebraIdempotent[g,Vertex[depth,k]]=
Module[{l,x},
l=FindFirst[Transpose[g[[depth]]],UnitVector[RankAtDepth[g,depth],k]];
(*Work out the lopsided version.*)
x=If[depth>1,RootReduce[g[[depth-1,l]].ReducedDimensionsByDepth[g][[depth-2+1]]/ReducedDimensionsByDepth[g][[depth-1+1,l]]],0];
WenzlRecursion[GraphPlanarAlgebraIdempotent[g,Vertex[depth-1,l]],x]
]


(* ::Input::Initialization:: *)
GPAElement/:z_ GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_List]:=GPAElement[g,shading,{down,up},coefficients/.(loop_List->\[Zeta]_):>(loop->z \[Zeta])]


(* ::Input::Initialization:: *)
GPAElement/:GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients1_List]+GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients2_List]:=
With[{dispatch1=Dispatch[coefficients1],dispatch2=Dispatch[coefficients2]},
ExpandCoefficientRules[GPAElement[g,shading,{down,up},{loop_List:>(loop/.dispatch1)+(loop/.dispatch2)}]]
]


(* ::Input::Initialization:: *)
GPAElement/:GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients1_List]+GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients2_List]:=
With[{dispatch1=Dispatch[coefficients1],dispatch2=Dispatch[coefficients2]},
GPAElement[g,shading,{down,up},Thread[GraphLoops[g,shading,down+up]->(GraphLoops[g,shading,down+up]/.dispatch1)+(GraphLoops[g,shading,down+up]/.dispatch2)]]
]


(* ::Input::Initialization:: *)
ExpandCoefficientRules[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_List]]:=Module[{cd=Dispatch[coefficients],result},
expansionCounter=0;
DebugPrint[".... expanding coefficients"];
result=GPAElement[g,shading,{down,up},
(If[Mod[++expansionCounter,10000]==0,DebugPrint[expansionCounter]];#->Replace[(#/.cd),_List->0])&/@GraphLoops[g,shading,down+up]];
DebugPrint[".... finished expanding coefficients"];
result
]


(* ::Input::Initialization:: *)
GPACoefficients[E:GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},coefficients_List]]:=ExpandCoefficientRules[E][[-1,All,2]]


(* ::Input::Initialization:: *)
VariableGPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},f_]/;up+down>=2:=
ExpandCoefficientRules[GPAElement[g,shading,{down,up},{loop:{PatternSequence[_Vertex,_Integer]..}:>f[loop]}]]


(* ::Input::Initialization:: *)
GPAMatrix[GPAElement[g_GradedBigraph,shading:(True|False),{down_Integer,up_Integer},values_]]:=
Module[{initialVertices,finalVertices,pathsList,matrices},
initialVertices=If[shading,OddVertices[g],EvenVertices[g]];
finalVertices=If[Xor[shading,OddQ[down]],OddVertices[g],EvenVertices[g]];
pathsList=DeleteCases[Flatten[Outer[{{#1,#2},GraphPathsBetween[g,up,#1,#2],GraphPathsBetween[g,down,#1,#2]}&,initialVertices,finalVertices],1],{{_Vertex,_Vertex},{}}];
matrices=pathsList/.{{initial_Vertex,final_Vertex},upPaths_List,downPaths_List}:>({initial,final}->(Outer[#1~Join~Most[Reverse[Most[#2]]]&,upPaths,downPaths,1]/.values));
GPAMatrix[g,shading,{down,up},matrices]
]


(* ::Input::Initialization:: *)
GPAMatrix/:GPAMatrix[g_GradedBigraph,shading:(True|False),{down_,middle_},values1_].GPAMatrix[g_GradedBigraph,shading:(True|False),{middle_,up_},values2_]:=
GPAMatrix[g,shading,{down,up},(#[[1,1]]->#[[2,2]].#[[1,2]])&/@Transpose[{values1,values2}]]


(* ::Input::Initialization:: *)
GPAMatrix/:GPAMatrix[g_GradedBigraph,shading:(True|False),bdy_,values1_]+GPAMatrix[g_GradedBigraph,shading:(True|False),bdy_,values2_]:=
GPAMatrix[g,shading,bdy,(#[[1,1]]->#[[1,2]]+#[[2,2]])&/@Transpose[{values1,values2}]]


(* ::Input::Initialization:: *)
GPAMatrix/:\[Alpha]_ GPAMatrix[g_GradedBigraph,shading:(True|False),bdy_,values_]:=
GPAMatrix[g,shading,bdy,(#[[1]]->\[Alpha] #[[2]])&/@values]


(* ::Input::Initialization:: *)
EmptyGPAMatrix[g_GradedBigraph,shading:(True|False)]:=
GPAMatrix[g,shading,{0,0},If[shading,OddVertices[g],EvenVertices[g]]/.v_Vertex:>({v,v}->{{1}})]


(* ::Input::Initialization:: *)
TurnDownTopRightCorner[GPAMatrix[g_GradedBigraph,shading:(True|False),{down_,up_},coefficients_]]:=
Module[{initialVertices,finalVertices,pathsList,matrices,findMatrixEntry},
initialVertices=If[shading,OddVertices[g],EvenVertices[g]];
finalVertices=If[Xor[shading,OddQ[down+1]],OddVertices[g],EvenVertices[g]];

pathsList=DeleteCases[Flatten[Outer[{{#1,#2},GraphPathsBetween[g,up-1,#1,#2],GraphPathsBetween[g,down+1,#1,#2]}&,initialVertices,finalVertices],1],{{_Vertex,_Vertex},{}}];

findMatrixEntry[upPath_,downPath_]:=Module[{s,f,i,j},
s=downPath[[1]];
f=downPath[[-3]];
i=FindFirst[GraphPathsBetween[g,up,s,f],upPath~Join~{downPath[[-2]],downPath[[-3]]}];
j=FindFirst[GraphPathsBetween[g,down,s,f],Drop[downPath,-2]];
({s,f}/.coefficients)[[i,j]]
];

matrices=pathsList/.{{initial_Vertex,final_Vertex},upPaths_List,downPaths_List}:>({initial,final}->Outer[( LopsidedDimension[g,#2[[-1]]]^-1 findMatrixEntry[#1,#2])&,upPaths,downPaths,1]);

GPAMatrix[g,shading,{down+1,up-1},matrices]
]


(* ::Input::Initialization:: *)
TurnUpBottomRightCorner[GPAMatrix[g_GradedBigraph,shading:(True|False),{down_,up_},coefficients_]]:=
Module[{initialVertices,finalVertices,pathsList,matrices,findMatrixEntry},
initialVertices=If[shading,OddVertices[g],EvenVertices[g]];
finalVertices=If[Xor[shading,OddQ[up+1]],OddVertices[g],EvenVertices[g]];

pathsList=DeleteCases[Flatten[Outer[{{#1,#2},GraphPathsBetween[g,up+1,#1,#2],GraphPathsBetween[g,down-1,#1,#2]}&,initialVertices,finalVertices],1],{{_Vertex,_Vertex},{}}];

findMatrixEntry[upPath_,downPath_]:=Module[{s,f,i,j},
s=upPath[[1]];
f=upPath[[-3]];
i=FindFirst[GraphPathsBetween[g,up,s,f],Drop[upPath,-2]];
j=FindFirst[GraphPathsBetween[g,down,s,f],downPath~Join~{upPath[[-2]],upPath[[-3]]}];
({s,f}/.coefficients)[[i,j]]
];

matrices=pathsList/.{{initial_Vertex,final_Vertex},upPaths_List,downPaths_List}:>({initial,final}->Outer[(LopsidedDimension[g,#1[[-3]]]findMatrixEntry[#1,#2])&,upPaths,downPaths,1]);

GPAMatrix[g,shading,{down-1,up+1},matrices]
]


(* ::Input::Initialization:: *)
AddStrandOnRight[GPAMatrix[g_GradedBigraph,shading:(True|False),{down_,up_},coefficients_]]:=
Module[{initialVertices,finalVertices,pathsList,matrices,findMatrixEntry},
initialVertices=If[shading,OddVertices[g],EvenVertices[g]];
finalVertices=If[Xor[shading,OddQ[down+1]],OddVertices[g],EvenVertices[g]];

pathsList=DeleteCases[Flatten[Outer[{{#1,#2},GraphPathsBetween[g,up+1,#1,#2],GraphPathsBetween[g,down+1,#1,#2]}&,initialVertices,finalVertices],1],{{_Vertex,_Vertex},{}}];

findMatrixEntry[upPath_,downPath_]:=Module[{s,f,i,j},
If[downPath[[-3]]=!=upPath[[-3]],0,
s=downPath[[1]];
f=downPath[[-3]];
i=FindFirst[GraphPathsBetween[g,up,s,f],Drop[upPath,-2]];
j=FindFirst[GraphPathsBetween[g,down,s,f],Drop[downPath,-2]];
({s,f}/.coefficients)[[i,j]]
]
];

matrices=pathsList/.{{initial_Vertex,final_Vertex},upPaths_List,downPaths_List}:>({initial,final}->Outer[findMatrixEntry[#1,#2]&,upPaths,downPaths,1]);

GPAMatrix[g,shading,{down+1,up+1},matrices]
]


(* ::Input::Initialization:: *)
GPAElement[GPAMatrix[g_GradedBigraph,shading:(True|False),{down_,up_},values_]]:=
GPAElement[g,shading,{down,up},Flatten[values/.({initial_Vertex,final_Vertex}->matrix_):>
With[{
downPaths=GraphPathsBetween[g,down,initial,final],
upPaths=GraphPathsBetween[g,up,initial,final]
},
If[Length[downPaths]==0\[Or]Length[upPaths]==0,{},
MapThread[Rule,{Outer[#1~Join~Most[Reverse[Most[#2]]]&,upPaths,downPaths,1],matrix},2]]
]
]]


(* ::Input::Initialization:: *)
GPACoefficients[GPAMatrix[g_GradedBigraph,shading:(True|False),bdy_,matrices_List]]:=Flatten[Last/@matrices]


(* ::Input::Initialization:: *)
SolveTwoTermEquations[conditions_,variablePattern_,variablePreferenceFunction_:(#&)]:=
Module[{constantConditions,oneVariableConditions,twoVariableConditions,sortedConditions,condition,targetVariable,solutions},
sortedConditions=conditions;
While[
DebugPrint["... sorting conditions"];
{constantConditions,oneVariableConditions,twoVariableConditions,sortedConditions}=Flatten/@Reap[Sow[#,Length[Union[Cases[#,variablePattern,{0,\[Infinity]}]]]/.n_/;n>=3:>\[Infinity]]&/@sortedConditions,{0,1,2,\[Infinity]}][[2]];

If[Length[DeleteCases[constantConditions,0]]>0,
DebugPrint["... no solution! This should be impossible; 0 always works."];
DebugPrint[constantConditions]
];
DebugPrint["... found ",Length[oneVariableConditions]," and ", Length[twoVariableConditions]," one- and two-variable conditions."];
Length[oneVariableConditions]+Length[twoVariableConditions]>0,
Cases[Collect[oneVariableConditions,variablePattern,RootReduce[Together[#]]&],x:variablePattern:>(x=0),\[Infinity]];
(condition=Collect[#,variablePattern,Together];
If[condition=!=0,
targetVariable=First[SortBy[Cases[condition,variablePattern,{0,\[Infinity]}],variablePreferenceFunction]];
solutions=Solve[condition==0,targetVariable];
If[Length[solutions]==1,
Collect[solutions[[1]],variablePattern,Together]/.(x_->y_):>(x=y),
Print["Something went wrong:",condition," ",solutions];
];
];)&/@twoVariableConditions;
];
sortedConditions
]


(* ::Input::Initialization:: *)
ProgressiveSolve[conditions_,variablePattern_,variablePreferenceFunction_:(#&)]:=
Module[{sortedConditions,n,counter=0,condition,targetVariable,solutions},
sortedConditions=conditions;
sortedConditions=SolveTwoTermEquations[sortedConditions,variablePattern];
(
++counter;
If[Mod[counter,20]==0,DebugPrint[counter,"/",Length[sortedConditions]]];
condition=Collect[#,variablePattern,Together];
If[condition=!=0,
targetVariable=First[SortBy[Cases[condition,variablePattern,{0,\[Infinity]}],variablePreferenceFunction]];
solutions=Solve[condition==0,targetVariable];
If[Length[solutions]==1,
Collect[solutions[[1]],variablePattern,Together]/.(x_->y_):>(x=y),
Print["Something went wrong:",condition," ",solutions];
];
];
)&/@sortedConditions;
{}
]


(* ::Input::Initialization:: *)
VertexPreferences[g_GradedBigraph][Vertex[d_,k_]]:=-LopsidedDimension[g,Vertex[d,k]]+0.1 k+0.01d


(* ::Input::Initialization:: *)
LoopPreferences[g_][loop_]:=Table[1.+.01k,{k,1,Length[loop]/2}].(VertexPreferences[g]/@loop[[;;;;2]])


(* ::Input::Initialization:: *)
LowestWeightEigenvectorConditions[k:GPAElement[g_,shading_,{down_,up_},coefficients_],\[Lambda]0_]/;up>=2:=
Module[{\[Lambda]=If[NumericQ[\[Lambda]0],ToNumberField[RootReduce[\[Lambda]0],NumberFieldGenerator[k[[1]]]],\[Lambda]0]},
EnlargeNumberField[k[[1]]][\[Lambda]];
(DebugPrint["... preparing first cap"];GPACoefficients[CapAt[k,1]])~Join~
If[up>=3,
DebugPrint["... preparing second cap"];GPACoefficients[CapAt[k,2]],
DebugPrint["... preparing partial trace"];GPACoefficients[PartialTrace[k]]
]~Join~
(DebugPrint["... preparing rotation"];GPACoefficients[RotateTwoClicks[k]-\[Lambda] k])
]


(* ::Input::Initialization:: *)
LowestWeightEigenspace[g_GradedBigraph,\[Lambda]_,m0_:Automatic]:=
Module[{result,f,kernel,conditions,solution,variables,matrix,c,m},
m=If[m0===Automatic,DepthOfBranchPoint[g]+1,m0];
DebugPrint["Preparing test kernel..."];
kernel=VariableGPAElement[g,False,{m,m},f];
DebugPrint["Preparing low weight eigenspace conditions..."];
conditions=LowestWeightEigenvectorConditions[kernel,\[Lambda]];
DebugPrint["Beginning progressive solve..."];
solution=ProgressiveSolve[conditions,_f,LoopPreferences[#[[1]]]&];
DebugPrint["Unfolding definitions for f..."];
DownValues[f]=DownValues[f]/.(a_:>b_):>(a:>Evaluate[b]);
DebugPrint["Applying solution rules to test kernel..."];
kernel=kernel/.(x_->y_):>(x->(Collect[y/.solution,_f,Together]));
DebugPrint["Finding remaining variables..."];
variables=Union[Cases[kernel,_f,\[Infinity]]];
DebugPrint["Replacing variables..."];
matrix=GPAMatrix[kernel]/.Thread[variables->Table[c[i],{i,1,Length[variables]}]];
(*DebugPrint["Preparing basis."];
Table[GPAMatrix[kernel]/.Thread[variables\[Rule]UnitVector[Length[variables],i]],{i,1,Length[variables]}]*)
result=(LowestWeightEigenspace[g,\[Lambda],m0]=Function[{cc},Evaluate[matrix/.c->cc]]);
DebugPrint["... finished LowestWeightEigenspace"];
result
]



==> code/ShadedGPA.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    157133,       3941]
NotebookOptionsPosition[    147028,       3695]
NotebookOutlinePosition[    147418,       3712]
CellTagsIndexPosition[    147375,       3709]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook includes a copy of a our original implemenation of graph planar \
algebras in Mathematica. The main FusionAtlas package includes a newer \
version, designed for use with pairs of principal graphs, but which is less \
convenient for constructing module categories as in this paper.\
\>", "Text",
 CellChangeTimes->{{3.734646577813274*^9, 
  3.734646627648244*^9}},ExpressionUUID->"c75e0681-9a56-4613-b5cd-\
687e4ecd5545"],

Cell[BoxData[
 RowBox[{"SetOptions", "[", 
  RowBox[{
   RowBox[{"InputNotebook", "[", "]"}], ",", 
   RowBox[{"AutoGeneratedPackage", "\[Rule]", "Automatic"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.7346467396779633`*^9, 
  3.734646739680888*^9}},ExpressionUUID->"2e306843-41ae-4630-bcba-\
5e41abe9122a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EvenVertices", "[", "g_GradedBigraph", "]"}], ":=", 
  RowBox[{
   RowBox[{"EvenVertices", "[", "g", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"d", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "0", ",", 
        RowBox[{"GraphDepth", "[", "g", "]"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"RankAtDepth", "[", 
         RowBox[{"g", ",", "d"}], "]"}]}], "}"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OddVertices", "[", "g_GradedBigraph", "]"}], ":=", 
  RowBox[{
   RowBox[{"OddVertices", "[", "g", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"d", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "1", ",", 
        RowBox[{"GraphDepth", "[", "g", "]"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"RankAtDepth", "[", 
         RowBox[{"g", ",", "d"}], "]"}]}], "}"}]}], "]"}], 
    "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4459173738531923`*^9, 3.445917430497703*^9}, {
  3.445917464653277*^9, 3.445917476806307*^9}, {3.4459178279839907`*^9, 
  3.445917833981266*^9}, {3.446846228443736*^9, 
  3.446846240749198*^9}},ExpressionUUID->"afbe983d-090c-465e-977c-\
d8121f4ad1f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EdgesAdjacentTo", "[", 
   RowBox[{"g_GradedBigraph", ",", 
    RowBox[{"Vertex", "[", 
     RowBox[{"d_", ",", "k_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"EdgesAdjacentTo", "[", 
    RowBox[{"g", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"d", ",", "k"}], "]"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"d", "<", 
        RowBox[{"GraphDepth", "[", "g", "]"}]}], ",", 
       RowBox[{"Inner", "[", 
        RowBox[{"List", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{
             RowBox[{"d", "+", "1"}], ",", "l"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", 
             RowBox[{"RankAtDepth", "[", 
              RowBox[{"g", ",", 
               RowBox[{"d", "+", "1"}]}], "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"g", "\[LeftDoubleBracket]", 
           RowBox[{"d", "+", "1"}], "\[RightDoubleBracket]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "k"}], "\[RightDoubleBracket]"}], ",", "List"}],
         "]"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"d", ">", "0"}], ",", 
       RowBox[{"Inner", "[", 
        RowBox[{"List", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{
             RowBox[{"d", "-", "1"}], ",", "l"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", 
             RowBox[{"RankAtDepth", "[", 
              RowBox[{"g", ",", 
               RowBox[{"d", "-", "1"}]}], "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"g", "\[LeftDoubleBracket]", "d", "\[RightDoubleBracket]"}],
           "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
         "List"}], "]"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x_", ",", "n_Integer"}], "}"}], "\[RuleDelayed]", 
     RowBox[{"Sequence", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "l"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}]}]}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.445905165937608*^9, 3.4459051817685223`*^9}, {
  3.44590523081813*^9, 3.445905475256171*^9}, {3.445905645154711*^9, 
  3.445905689953909*^9}, {3.445916626512273*^9, 3.445916627065357*^9}, {
  3.445916709316448*^9, 3.445916736113618*^9}, {3.4459167702665577`*^9, 
  3.445916771871407*^9}, {3.445918064024375*^9, 3.445918071865629*^9}, {
  3.4468462293542223`*^9, 
  3.4468462310707293`*^9}},ExpressionUUID->"7d2623f2-f8b3-444c-b489-\
0d28d7e901bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GraphPaths", "[", 
   RowBox[{"g_GradedBigraph", ",", 
    RowBox[{"shading", ":", 
     RowBox[{"(", 
      RowBox[{"True", "|", "False"}], ")"}]}], ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"GraphPaths", "[", 
    RowBox[{"g", ",", "shading", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "#", "}"}], "&"}], "/@", 
    RowBox[{"If", "[", 
     RowBox[{"shading", ",", 
      RowBox[{"OddVertices", "[", "g", "]"}], ",", 
      RowBox[{"EvenVertices", "[", "g", "]"}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4459172787835007`*^9, 3.4459172976516113`*^9}, {
   3.445917343995199*^9, 3.4459173680029507`*^9}, {3.445917506700576*^9, 
   3.4459175180366373`*^9}, 3.445917787375805*^9, {3.446148984386691*^9, 
   3.446148987504237*^9}},ExpressionUUID->"1cff8eb1-7846-4d8c-bb66-\
ea5ed76cc0d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GraphPaths", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", "length_Integer"}], 
    "]"}], "/;", 
   RowBox[{"length", ">", "0"}]}], ":=", 
  RowBox[{
   RowBox[{"GraphPaths", "[", 
    RowBox[{"g", ",", "shading", ",", "length"}], "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", "path", "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"path", "~", "Join", "~", 
           RowBox[{"Reverse", "[", "#", "]"}]}], "&"}], "/@", 
         RowBox[{"EdgesAdjacentTo", "[", 
          RowBox[{"g", ",", 
           RowBox[{"Last", "[", "path", "]"}]}], "]"}]}]}], "]"}], "/@", 
      RowBox[{"GraphPaths", "[", 
       RowBox[{"g", ",", "shading", ",", 
        RowBox[{"length", "-", "1"}]}], "]"}]}], ",", "1"}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.44591724539939*^9, 3.44591726827643*^9}, {
  3.445917520269636*^9, 3.445917646124483*^9}, {3.44614896746427*^9, 
  3.4461489748408318`*^9}},ExpressionUUID->"59faec5d-1a88-4944-9e66-\
22c017bb990c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GraphPathsFrom", "[", 
    RowBox[{"g_GradedBigraph", ",", "length_Integer", ",", "initial_Vertex"}],
     "]"}], "/;", 
   RowBox[{"length", ">", "0"}]}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "path", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"path", "~", "Join", "~", 
          RowBox[{"Reverse", "[", "#", "]"}]}], "&"}], "/@", 
        RowBox[{"EdgesAdjacentTo", "[", 
         RowBox[{"g", ",", 
          RowBox[{"Last", "[", "path", "]"}]}], "]"}]}]}], "]"}], "/@", 
     RowBox[{"GraphPathsFrom", "[", 
      RowBox[{"g", ",", 
       RowBox[{"length", "-", "1"}], ",", "initial"}], "]"}]}], ",", "1"}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.44591724539939*^9, 3.44591726827643*^9}, {
  3.445917520269636*^9, 3.445917646124483*^9}, {3.446140078912986*^9, 
  3.4461401145812283`*^9}, {3.446140269120968*^9, 3.446140276191682*^9}, {
  3.4468462519417267`*^9, 
  3.4468462833072853`*^9}},ExpressionUUID->"2829368f-ee32-4b83-a126-\
3101b0ced60d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GraphPathsFrom", "[", 
   RowBox[{"g_GradedBigraph", ",", "0", ",", "initial_Vertex"}], "]"}], ":=", 
  
  RowBox[{"{", 
   RowBox[{"{", "initial", "}"}], "}"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446140140895146*^9, 3.4461401702730007`*^9}, 
   3.446140274145499*^9, {3.44614490742213*^9, 3.4461449082359543`*^9}, {
   3.4468462529032583`*^9, 
   3.4468462837383547`*^9}},ExpressionUUID->"047d289a-568a-4a3d-b6b9-\
18656732a5c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GraphPathsTo", "[", 
   RowBox[{"g_GradedBigraph", ",", "length_Integer", ",", "final_Vertex"}], 
   "]"}], ":=", 
  RowBox[{"Reverse", "/@", 
   RowBox[{"GraphPathsFrom", "[", 
    RowBox[{"g", ",", "length", ",", "final"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.44614029200578*^9, 3.446140313868135*^9}, 
   3.44614985842717*^9, {3.4468462535452957`*^9, 
   3.446846284230493*^9}},ExpressionUUID->"fb7b90cd-863e-4207-ab47-\
cb9bdb5f37b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GraphPathsBetween", "[", 
   RowBox[{
   "g_GradedBigraph", ",", "length_Integer", ",", "initial_Vertex", ",", 
    "final_Vertex"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"GraphPathsBetween", "[", 
    RowBox[{"g", ",", "length", ",", "initial", ",", "final"}], "]"}], "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"GraphPathsFrom", "[", 
      RowBox[{"g", ",", "length", ",", "initial"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"___", ",", "final"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.44591724539939*^9, 3.44591726827643*^9}, {
  3.445917520269636*^9, 3.445917646124483*^9}, {3.446140078912986*^9, 
  3.446140137540612*^9}, {3.446140176105051*^9, 3.4461401963207827`*^9}, {
  3.446140283676037*^9, 3.446140286093643*^9}, {3.446148950286372*^9, 
  3.446148962823431*^9}, {3.446846254139083*^9, 
  3.4468462847061357`*^9}},ExpressionUUID->"3e4ee38d-400f-48af-8a3a-\
3045ca90fa0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GraphLoops", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", "length_Integer"}], 
    "]"}], "/;", 
   RowBox[{"length", "\[GreaterEqual]", "2"}]}], ":=", 
  RowBox[{
   RowBox[{"GraphLoops", "[", 
    RowBox[{"g", ",", "shading", ",", "length"}], "]"}], "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"GraphPaths", "[", 
      RowBox[{"g", ",", "shading", ",", "length"}], "]"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "z___", ",", "a_"}], "}"}], "\[RuleDelayed]", 
      RowBox[{"{", 
       RowBox[{"a", ",", "z"}], "}"}]}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.445917874181498*^9, 
  3.445918000786942*^9}},ExpressionUUID->"b3b7098d-187e-4dc0-88d9-\
b5f68d5f4f8a"],

Cell[CellGroupData[{

Cell["Lopsided dimensions", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.445965437139605*^9, 
  3.445965439155334*^9}},ExpressionUUID->"a53adab3-ea89-45d3-bbce-\
f9aa5bd9bff1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumberFieldGenerator", "[", "g_GradedBigraph", "]"}], ":=", 
  RowBox[{
   RowBox[{"NumberFieldGenerator", "[", "g", "]"}], "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "-", 
      SuperscriptBox[
       RowBox[{"ReducedDimensionOfGenerator", "[", "g", "]"}], "2"]}], "]"}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.445965366306158*^9, 
  3.445965400956201*^9}},ExpressionUUID->"0c19f23a-71e3-499c-8b6e-\
0d759e75aa97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ToNumberField0", "[", 
   RowBox[{
    RowBox[{"x_Real", "?", "NumericQ"}], ",", 
    RowBox[{"y_", "?", "NumericQ"}]}], "]"}], ":=", 
  "x"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToNumberField0", "[", 
   RowBox[{
    RowBox[{"x_Complex", "?", "NumericQ"}], ",", 
    RowBox[{"y_", "?", "NumericQ"}]}], "]"}], ":=", 
  "x"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToNumberField0", "[", 
   RowBox[{
    RowBox[{"x_", "?", "NumericQ"}], ",", 
    RowBox[{"y_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"ToNumberField", "[", 
   RowBox[{
    RowBox[{"RootReduce", "[", "x", "]"}], ",", "y"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToNumberField0", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", "x"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.481811346821521*^9, 3.48181138323132*^9}, {
   3.488680422568572*^9, 3.488680435006353*^9}, 3.488680596773786*^9, {
   3.4886806798697443`*^9, 
   3.488680683126719*^9}},ExpressionUUID->"1ac220d2-ec84-44d9-ab30-\
be5b805fe980"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EnlargeNumberField", "[", "g_GradedBigraph", "]"}], "[", 
   RowBox[{"x_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Off", "[", 
       RowBox[{"ToNumberField", "::", "\"\<nnfel\>\""}], "]"}], ";"}], "*)"}],
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Switch", "[", 
      RowBox[{
       RowBox[{"ToNumberField0", "[", 
        RowBox[{"x", ",", 
         RowBox[{"NumberFieldGenerator", "[", "g", "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", "_ToNumberField", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"NumberFieldGenerator", "[", "g", "]"}], "=", 
         RowBox[{
          RowBox[{"ToNumberField", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"RootReduce", "[", "x", "]"}], ",", 
             RowBox[{"NumberFieldGenerator", "[", "g", "]"}]}], "}"}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"DebugPrint", "[", 
         RowBox[{"\"\<Enlarging number field for \>\"", ",", 
          RowBox[{"GraphToString", "[", "g", "]"}], ",", "\"\<: \>\"", ",", 
          RowBox[{"NumberFieldGenerator", "[", "g", "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", "_", ",", "0"}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"On", "[", 
        RowBox[{"ToNumberField", "::", "\"\<nnfel\>\""}], "]"}], ";"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"NumberFieldGenerator", "[", "g", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446909171476357*^9, 3.446909419044162*^9}, {
   3.446909604994635*^9, 3.44690962015508*^9}, {3.46913831521391*^9, 
   3.469138316497611*^9}, 3.4818114029629097`*^9, {3.483274958990704*^9, 
   3.483274961229281*^9}},ExpressionUUID->"fb0c4b45-2765-43aa-b794-\
e47e0a2a2fe2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LopsidedDimension", "[", 
   RowBox[{"g_GradedBigraph", ",", 
    RowBox[{"Vertex", "[", 
     RowBox[{"d_", ",", "k_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"LopsidedDimension", "[", 
    RowBox[{"g", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"d", ",", "k"}], "]"}]}], "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Delta]", "=", 
       RowBox[{"ReducedDimensionOfGenerator", "[", "g", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ToNumberField0", "[", 
      RowBox[{
       RowBox[{"RootReduce", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"OddQ", "[", "d", "]"}], ",", 
           FractionBox["1", "\[Delta]"], ",", "1"}], "]"}], 
         RowBox[{
          RowBox[{"ReducedDimensionsByDepth", "[", "g", "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"d", "+", "1"}], ",", "k"}], "\[RightDoubleBracket]"}]}], 
        "]"}], ",", 
       RowBox[{"NumberFieldGenerator", "[", "g", "]"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4459049633267612`*^9, 3.445905128930409*^9}, {
   3.445958825594243*^9, 3.445958828084826*^9}, {3.445965384944689*^9, 
   3.445965427534886*^9}, {3.446845751126251*^9, 3.4468457520777893`*^9}, {
   3.446846233452298*^9, 3.446846234057397*^9}, 
   3.481811413376189*^9},ExpressionUUID->"1c4cf3d5-7d7e-4a7a-b91a-\
52adccd9221b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graph planar algebra", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.445965332045342*^9, 
  3.445965336385316*^9}},ExpressionUUID->"7fd60593-19db-41e4-853f-\
59cb850ad07e"],

Cell[CellGroupData[{

Cell["Planar algebra operations", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.445965270784976*^9, 
  3.445965274822*^9}},ExpressionUUID->"6abd4596-34c5-4f12-b3a8-1e587df23309"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EmptyGPAElement", "[", 
   RowBox[{"g_GradedBigraph", ",", 
    RowBox[{"shading", ":", 
     RowBox[{"(", 
      RowBox[{"True", "|", "False"}], ")"}]}]}], "]"}], ":=", 
  RowBox[{"GPAElement", "[", 
   RowBox[{"g", ",", "shading", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", "#", "}"}], "\[Rule]", "1"}], "&"}], "/@", 
     RowBox[{"If", "[", 
      RowBox[{"shading", ",", 
       RowBox[{"OddVertices", "[", "g", "]"}], ",", 
       RowBox[{"EvenVertices", "[", "g", "]"}]}], "]"}]}]}], "]"}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.4461439443885117`*^9, 3.4461439709575043`*^9}, {
  3.4461441725921183`*^9, 
  3.446144196049198*^9}},ExpressionUUID->"db7c2279-ca9e-451a-80ac-\
07e0f39f5b00"],

Cell["\<\
GPA element takes : a graph, whether or not the left-hand region is shaded, \
{a,b} meaning a strands going up (?) and b going down(?), and rules assigning \
any length a+b loop to a number.  Length (a+b) loops are denoted as a \
sequence of vertices and integers (the integer specifies which edge between \
the vertices to use).\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.4830149685073757`*^9, 3.483015085977614*^9}, {
  3.483015233838101*^9, 3.4830152902026167`*^9}, {3.4830153960587797`*^9, 
  3.4830154022817707`*^9}, {3.4830158190388527`*^9, 
  3.4830158333885937`*^9}},ExpressionUUID->"7bd07df5-c42b-47b8-8143-\
c91e656f6dfb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RotateOneClick", "[", 
   RowBox[{"gpa", ":", 
    RowBox[{"GPAElement", "[", 
     RowBox[{"_GradedBigraph", ",", "_Boolean", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "_List"}], "]"}]}], "]"}], ":=", 
  "gpa"}], "\n", 
 RowBox[{
  RowBox[{"RotateTwoClicks", "[", 
   RowBox[{"gpa", ":", 
    RowBox[{"GPAElement", "[", 
     RowBox[{"_GradedBigraph", ",", "_Boolean", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "_List"}], "]"}]}], "]"}], ":=", 
  "gpa"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446144275568698*^9, 3.4461443323381157`*^9}, {
  3.446849860589735*^9, 3.4468498659097767`*^9}, {3.4468504708358994`*^9, 
  3.446850472939177*^9}},ExpressionUUID->"4ad267c8-071b-4875-94fc-\
f6657ae91fe4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RotateOneClick", "[", 
   RowBox[{
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "up_Integer"}], "}"}], ",", "coefficients_List"}], 
     "]"}], "/;", 
    RowBox[{"up", "\[GreaterEqual]", "2"}]}], "]"}], ":=", 
  RowBox[{"GPAElement", "[", 
   RowBox[{"g", ",", 
    RowBox[{"!", "shading"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "up"}], "}"}], ",", 
    RowBox[{"coefficients", "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "a_Vertex", ",", "na_Integer", ",", "b_Vertex", ",", "nb_Integer", 
          ",", "z___"}], "}"}], "\[Rule]", "\[Zeta]_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b", ",", "nb", ",", "z", ",", "a", ",", "na"}], "}"}], 
        "\[Rule]", 
        RowBox[{"\[Zeta]", 
         FractionBox[
          RowBox[{"LopsidedDimension", "[", 
           RowBox[{"g", ",", "a"}], "]"}], 
          RowBox[{"LopsidedDimension", "[", 
           RowBox[{"g", ",", "b"}], "]"}]]}]}], ")"}]}]}]}], "]"}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.445902011097467*^9, 3.4459020366236353`*^9}, {
   3.4459024350782003`*^9, 3.4459024366527233`*^9}, {3.445902807854198*^9, 
   3.445902958136176*^9}, {3.445902995198023*^9, 3.445903011413639*^9}, {
   3.445903061875258*^9, 3.445903157770678*^9}, 3.445903664716629*^9, {
   3.445916416500105*^9, 3.4459164593966217`*^9}, {3.445916654446621*^9, 
   3.445916671611927*^9}, {3.4459194563639317`*^9, 3.44591945694668*^9}, {
   3.446144237947213*^9, 3.446144239857069*^9}, {3.446846255766255*^9, 
   3.4468462561511927`*^9}, 3.446849867641384*^9, 
   3.446850475095091*^9},ExpressionUUID->"77c8d589-d6ba-4970-b346-\
28c7abcf41c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RotateTwoClicks", "[", 
   RowBox[{
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "up_Integer"}], "}"}], ",", "coefficients_List"}], 
     "]"}], "/;", 
    RowBox[{"up", "\[GreaterEqual]", "4"}]}], "]"}], ":=", 
  RowBox[{"GPAElement", "[", 
   RowBox[{"g", ",", "shading", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "up"}], "}"}], ",", 
    RowBox[{"coefficients", "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "a_Vertex", ",", "na_Integer", ",", "b_Vertex", ",", "nb_Integer", 
          ",", "c_Vertex", ",", "nc_Integer", ",", "z___"}], "}"}], "\[Rule]",
         "\[Zeta]_"}], ")"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "c", ",", "nc", ",", "z", ",", "a", ",", "na", ",", "b", ",", "nb"}],
          "}"}], "\[Rule]", 
        RowBox[{"\[Zeta]", 
         FractionBox[
          RowBox[{"LopsidedDimension", "[", 
           RowBox[{"g", ",", "a"}], "]"}], 
          RowBox[{"LopsidedDimension", "[", 
           RowBox[{"g", ",", "c"}], "]"}]]}]}], ")"}]}]}]}], "]"}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.445902011097467*^9, 3.4459020366236353`*^9}, {
   3.4459024350782003`*^9, 3.4459024366527233`*^9}, {3.445902807854198*^9, 
   3.445902958136176*^9}, {3.445902995198023*^9, 3.445903011413639*^9}, {
   3.445903061875258*^9, 3.445903157770678*^9}, 3.445903664716629*^9, {
   3.445916416500105*^9, 3.4459164593966217`*^9}, {3.445916654446621*^9, 
   3.445916671611927*^9}, {3.445918926196534*^9, 3.4459189801880198`*^9}, {
   3.44597096956509*^9, 3.445970969808704*^9}, {3.446144245243581*^9, 
   3.4461442491871567`*^9}, {3.446846256633911*^9, 3.446846257286722*^9}, 
   3.446849872130395*^9, 
   3.446850477032382*^9},ExpressionUUID->"35b9816e-9a2e-4745-afc5-\
a440320120d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RotateOneClick", "[", 
   RowBox[{
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
      "coefficients_List"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"up", "\[GreaterEqual]", "2"}], "\[And]", 
     RowBox[{"down", "\[GreaterEqual]", "1"}]}]}], "]"}], ":=", 
  RowBox[{"GPAElement", "[", 
   RowBox[{"g", ",", 
    RowBox[{"!", "shading"}], ",", 
    RowBox[{"{", 
     RowBox[{"down", ",", "up"}], "}"}], ",", 
    RowBox[{"coefficients", "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"z_Vertex", ",", "nz_Integer", ",", 
          RowBox[{"A", ":", 
           RowBox[{"RepeatedSequence", "[", 
            RowBox[{"_Vertex", ",", "_Integer", ",", 
             RowBox[{"{", 
              RowBox[{"up", "-", "2"}], "}"}]}], "]"}]}], ",", "b_Vertex", 
          ",", "nb_Integer", ",", 
          RowBox[{"D", ":", 
           RowBox[{"RepeatedSequence", "[", 
            RowBox[{"_Vertex", ",", "_Integer", ",", 
             RowBox[{"{", 
              RowBox[{"up", "-", "1"}], "}"}]}], "]"}]}], ",", "e_Vertex", 
          ",", "ne_Integer"}], "}"}], "\[Rule]", "\[Zeta]_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "e", ",", "ne", ",", "z", ",", "nz", ",", "A", ",", "b", ",", "nb", 
          ",", "D"}], "}"}], "\[Rule]", 
        RowBox[{"\[Zeta]", 
         FractionBox[
          RowBox[{"LopsidedDimension", "[", 
           RowBox[{"g", ",", "z"}], "]"}], 
          RowBox[{"LopsidedDimension", "[", 
           RowBox[{"g", ",", "b"}], "]"}]]}]}], ")"}]}]}]}], "]"}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.445902011097467*^9, 3.4459020366236353`*^9}, {
   3.4459024350782003`*^9, 3.4459024366527233`*^9}, {3.445902807854198*^9, 
   3.445902958136176*^9}, {3.445902995198023*^9, 3.445903011413639*^9}, {
   3.445903061875258*^9, 3.445903157770678*^9}, 3.445903664716629*^9, {
   3.445916416500105*^9, 3.4459164593966217`*^9}, {3.445916654446621*^9, 
   3.445916671611927*^9}, {3.445918926196534*^9, 3.4459189801880198`*^9}, {
   3.44597096956509*^9, 3.445970969808704*^9}, {3.446144245243581*^9, 
   3.4461442491871567`*^9}, {3.4466503471724367`*^9, 3.446650349732751*^9}, {
   3.446650401285866*^9, 3.4466504198370323`*^9}, {3.4466504514149027`*^9, 
   3.446650559485018*^9}, {3.446650676419573*^9, 3.446650758982091*^9}, {
   3.446846257509015*^9, 3.4468462588895073`*^9}, 3.446849875742581*^9, 
   3.44685047940378*^9, {3.446866083267819*^9, 3.446866142494179*^9}, 
   3.446866291917285*^9, {3.446869639781365*^9, 
   3.446869639851479*^9}},ExpressionUUID->"e3202103-bd3d-4e19-81b1-\
4ca2802c3618"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RotateTwoClicks", "[", 
   RowBox[{
    RowBox[{"k", ":", 
     RowBox[{"GPAElement", "[", 
      RowBox[{"g_GradedBigraph", ",", 
       RowBox[{"shading", ":", 
        RowBox[{"(", 
         RowBox[{"True", "|", "False"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
       "coefficients_List"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"up", "==", "2"}], "\[And]", 
     RowBox[{"down", "\[GreaterEqual]", "1"}]}]}], "]"}], ":=", 
  RowBox[{"RotateOneClick", "[", 
   RowBox[{"RotateOneClick", "[", "k", "]"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.508774270158448*^9, 
  3.508774306451985*^9}},ExpressionUUID->"a9320241-c321-4405-b2fc-\
312067dc2cf5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RotateTwoClicks", "[", 
   RowBox[{
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
      "coefficients_List"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"up", "\[GreaterEqual]", "3"}], "\[And]", 
     RowBox[{"down", "\[GreaterEqual]", "2"}]}]}], "]"}], ":=", 
  RowBox[{"GPAElement", "[", 
   RowBox[{"g", ",", "shading", ",", 
    RowBox[{"{", 
     RowBox[{"down", ",", "up"}], "}"}], ",", 
    RowBox[{"coefficients", "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"z_Vertex", ",", "nz_Integer", ",", 
          RowBox[{"A", ":", 
           RowBox[{"RepeatedSequence", "[", 
            RowBox[{"_Vertex", ",", "_Integer", ",", 
             RowBox[{"{", 
              RowBox[{"up", "-", "3"}], "}"}]}], "]"}]}], ",", "b_Vertex", 
          ",", "nb_Integer", ",", "c_Vertex", ",", "nc_Integer", ",", 
          RowBox[{"D", ":", 
           RowBox[{"RepeatedSequence", "[", 
            RowBox[{"_Vertex", ",", "_Integer", ",", 
             RowBox[{"{", 
              RowBox[{"up", "-", "2"}], "}"}]}], "]"}]}], ",", "e_Vertex", 
          ",", "ne_Integer", ",", "f_Vertex", ",", "nf_Integer"}], "}"}], 
        "\[Rule]", "\[Zeta]_"}], ")"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "e", ",", "ne", ",", "f", ",", "nf", ",", "z", ",", "nz", ",", "A", 
          ",", "b", ",", "nb", ",", "c", ",", "nc", ",", "D"}], "}"}], 
        "\[Rule]", 
        RowBox[{"\[Zeta]", 
         FractionBox[
          RowBox[{
           RowBox[{"LopsidedDimension", "[", 
            RowBox[{"g", ",", "z"}], "]"}], 
           RowBox[{"LopsidedDimension", "[", 
            RowBox[{"g", ",", "f"}], "]"}]}], 
          RowBox[{
           RowBox[{"LopsidedDimension", "[", 
            RowBox[{"g", ",", "b"}], "]"}], 
           RowBox[{"LopsidedDimension", "[", 
            RowBox[{"g", ",", "c"}], "]"}]}]]}]}], ")"}]}]}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.445902011097467*^9, 3.4459020366236353`*^9}, {
   3.4459024350782003`*^9, 3.4459024366527233`*^9}, {3.445902807854198*^9, 
   3.445902958136176*^9}, {3.445902995198023*^9, 3.445903011413639*^9}, {
   3.445903061875258*^9, 3.445903157770678*^9}, 3.445903664716629*^9, {
   3.445916416500105*^9, 3.4459164593966217`*^9}, {3.445916654446621*^9, 
   3.445916671611927*^9}, {3.445918926196534*^9, 3.4459189801880198`*^9}, {
   3.44597096956509*^9, 3.445970969808704*^9}, {3.446144245243581*^9, 
   3.4461442491871567`*^9}, {3.4466503471724367`*^9, 3.446650349732751*^9}, {
   3.446650401285866*^9, 3.4466504198370323`*^9}, {3.4466504514149027`*^9, 
   3.446650559485018*^9}, {3.446650676419573*^9, 3.446650758982091*^9}, {
   3.446846257509015*^9, 3.4468462588895073`*^9}, 3.446849875742581*^9, 
   3.44685047940378*^9, {3.446867062044805*^9, 
   3.4468670621260977`*^9}},ExpressionUUID->"fecb2a95-2729-443f-9df0-\
a147cc6d0ca2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CapTopLeft", "[", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
     "coefficients_List"}], "]"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dispatch", "=", 
      RowBox[{"Dispatch", "[", "coefficients", "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ExpandCoefficientRules", "[", "\[IndentingNewLine]", 
     RowBox[{"GPAElement", "[", 
      RowBox[{"g", ",", "shading", ",", 
       RowBox[{"{", 
        RowBox[{"down", ",", 
         RowBox[{"up", "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a_Vertex", ",", "na_Integer", ",", "z___"}], "}"}], 
         "\[RuleDelayed]", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"LopsidedDimension", "[", 
            RowBox[{"g", ",", "a"}], "]"}]], 
          RowBox[{"Plus", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a", ",", 
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 ",", 
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                 ",", 
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 ",", "a", ",", "na", ",", "z"}], "}"}], "/.", "dispatch"}], 
              "&"}], "/@", 
             RowBox[{"EdgesAdjacentTo", "[", 
              RowBox[{"g", ",", "a"}], "]"}]}], ")"}]}]}]}], "}"}]}], "]"}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.445903265653133*^9, 3.4459033110813103`*^9}, {
   3.445903362302124*^9, 3.445903492909018*^9}, {3.44590352846031*^9, 
   3.445903623786755*^9}, 3.4459036539650183`*^9, {3.44591647367689*^9, 
   3.445916521628215*^9}, {3.445916677253497*^9, 3.4459166800939007`*^9}, {
   3.445916821839405*^9, 3.445916884011223*^9}, {3.4459185855170403`*^9, 
   3.445918588201708*^9}, {3.446080982106256*^9, 3.44608098777116*^9}, 
   3.446141292557818*^9, {3.446150186443223*^9, 3.446150187809655*^9}, {
   3.446150413858005*^9, 3.446150426864484*^9}, {3.446150673406405*^9, 
   3.4461506739639797`*^9}, {3.4461524632276163`*^9, 3.446152480439479*^9}, {
   3.446652873659424*^9, 3.446652899872682*^9}, 3.4468462590781603`*^9, 
   3.446849880219652*^9, 
   3.4468504973789454`*^9},ExpressionUUID->"3198f87d-6a75-4648-99f7-\
c37ed8c8674a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CapAt", "[", 
    RowBox[{
     RowBox[{"GPAElement", "[", 
      RowBox[{"g_GradedBigraph", ",", 
       RowBox[{"shading", ":", 
        RowBox[{"(", 
         RowBox[{"True", "|", "False"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
       "coefficients_List"}], "]"}], ",", "k_Integer"}], "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "k", "<", "up"}]}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dispatch", "=", 
      RowBox[{"Dispatch", "[", "coefficients", "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ExpandCoefficientRules", "[", "\[IndentingNewLine]", 
     RowBox[{"GPAElement", "[", 
      RowBox[{"g", ",", "shading", ",", 
       RowBox[{"{", 
        RowBox[{"down", ",", 
         RowBox[{"up", "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"A", ":", 
            RowBox[{"RepeatedSequence", "[", 
             RowBox[{"_Vertex", ",", "_Integer", ",", 
              RowBox[{"{", 
               RowBox[{"k", "-", "1"}], "}"}]}], "]"}]}], ",", "a_Vertex", 
           ",", "na_Integer", ",", "z___"}], "}"}], "\[RuleDelayed]", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"LopsidedDimension", "[", 
            RowBox[{"g", ",", "a"}], "]"}]], 
          RowBox[{"Plus", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"A", ",", "a", ",", 
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 ",", 
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                 ",", 
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 ",", "a", ",", "na", ",", "z"}], "}"}], "/.", "dispatch"}], 
              "&"}], "/@", 
             RowBox[{"EdgesAdjacentTo", "[", 
              RowBox[{"g", ",", "a"}], "]"}]}], ")"}]}]}]}], "}"}]}], "]"}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.445903265653133*^9, 3.4459033110813103`*^9}, {
   3.445903362302124*^9, 3.445903492909018*^9}, {3.44590352846031*^9, 
   3.445903623786755*^9}, 3.4459036539650183`*^9, {3.44591647367689*^9, 
   3.445916521628215*^9}, {3.445916677253497*^9, 3.4459166800939007`*^9}, {
   3.445916821839405*^9, 3.445916884011223*^9}, {3.4459185855170403`*^9, 
   3.445918588201708*^9}, {3.446080982106256*^9, 3.44608098777116*^9}, 
   3.446141292557818*^9, {3.446150186443223*^9, 3.446150187809655*^9}, {
   3.446150413858005*^9, 3.446150426864484*^9}, {3.446150673406405*^9, 
   3.4461506739639797`*^9}, {3.4461524632276163`*^9, 3.446152480439479*^9}, {
   3.4461673090729303`*^9, 3.446167360874382*^9}, 3.446652878740815*^9, {
   3.4468462593027143`*^9, 3.446846259526832*^9}, 3.446849882625195*^9, 
   3.446850499679792*^9, {3.4468653457145023`*^9, 
   3.4468653563908978`*^9}},ExpressionUUID->"b743efc0-07cd-4fee-965f-\
d03101710921"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartialTrace", "[", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], "/;", 
      RowBox[{
       RowBox[{"down", "\[GreaterEqual]", "2"}], "\[And]", 
       RowBox[{"up", "\[GreaterEqual]", "2"}]}]}], ",", "coefficients_List"}],
     "]"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"ExpandCoefficientRules", "[", "\[IndentingNewLine]", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g", ",", "shading", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"down", "-", "1"}], ",", 
       RowBox[{"up", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", ":", 
          RowBox[{"RepeatedSequence", "[", 
           RowBox[{"_Vertex", ",", "_Integer", ",", 
            RowBox[{"{", 
             RowBox[{"up", "-", "1"}], "}"}]}], "]"}]}], ",", "a_Vertex", ",",
          "na_Integer", ",", 
         RowBox[{"B", ":", 
          RowBox[{"RepeatedSequence", "[", 
           RowBox[{"_Vertex", ",", "_Integer", ",", 
            RowBox[{"{", 
             RowBox[{"down", "-", "2"}], "}"}]}], "]"}]}]}], "}"}], 
       "\[RuleDelayed]", 
       RowBox[{"Plus", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"LopsidedDimension", "[", 
               RowBox[{"g", ",", 
                RowBox[{
                "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
                "]"}], 
              RowBox[{"LopsidedDimension", "[", 
               RowBox[{"g", ",", "a"}], "]"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"A", ",", "a", ",", 
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 ",", 
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                 ",", 
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 ",", "a", ",", "na", ",", "B"}], "}"}], "/.", 
               "coefficients"}], ")"}]}], ")"}], "&"}], "/@", 
          RowBox[{"EdgesAdjacentTo", "[", 
           RowBox[{"g", ",", "a"}], "]"}]}], ")"}]}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446147843493709*^9, 3.446148085947545*^9}, {
   3.446148417095496*^9, 3.446148421196384*^9}, {3.446148495430513*^9, 
   3.4461485101668*^9}, {3.4461485424374228`*^9, 3.446148547168029*^9}, {
   3.446148664112726*^9, 3.4461487311951647`*^9}, {3.446148764023078*^9, 
   3.446148769238398*^9}, {3.446846259751649*^9, 3.4468462601904593`*^9}, 
   3.4468498866213913`*^9, 
   3.4468505196194973`*^9},ExpressionUUID->"f6cc8f0f-609f-4ab1-b9a7-\
34b0408e65a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RepeatedSequence", "[", 
   RowBox[{"A__", ",", 
    RowBox[{"repeat", ":", 
     RowBox[{"(", 
      RowBox[{"_Integer", "|", 
       RowBox[{"{", "_Integer", "}"}], "|", 
       RowBox[{"{", 
        RowBox[{"_Integer", ",", "_Integer"}], "}"}]}], ")"}]}]}], "]"}], ":=", 
  RowBox[{"Repeated", "[", 
   RowBox[{
    RowBox[{"PatternSequence", "[", "A", "]"}], ",", "repeat"}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446143190705271*^9, 3.446143327450014*^9}, {
  3.730225615158607*^9, 
  3.7302256153282843`*^9}},ExpressionUUID->"8cd4fe33-7cbb-40ba-9fd7-\
35f0561b06e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TurnUpBottomRightCorner", "[", 
   RowBox[{
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
      "coefficients_"}], "]"}], "/;", 
    RowBox[{"down", "\[GreaterEqual]", "1"}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"GPAElement", "[", 
   RowBox[{"g", ",", "shading", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"down", "-", "1"}], ",", 
      RowBox[{"up", "+", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"coefficients", "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"A", ":", 
           RowBox[{"RepeatedSequence", "[", 
            RowBox[{"_Vertex", ",", "_Integer", ",", 
             RowBox[{"{", "up", "}"}]}], "]"}]}], ",", "v_Vertex", ",", 
          "B___"}], "}"}], "\[Rule]", "\[Zeta]_"}], ")"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A", ",", "v", ",", "B"}], "}"}], "\[Rule]", 
        RowBox[{"\[Zeta]", " ", 
         RowBox[{"LopsidedDimension", "[", 
          RowBox[{"g", ",", "v"}], "]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.44608198800707*^9, 3.446082012311233*^9}, {
   3.446140367994547*^9, 3.44614053294624*^9}, {3.4461406216048317`*^9, 
   3.44614065392938*^9}, {3.4461407316218767`*^9, 3.446140734037303*^9}, {
   3.446141050274499*^9, 3.446141052601837*^9}, 3.446143343759233*^9, {
   3.446846260391795*^9, 3.446846260581895*^9}, 3.4468498895524282`*^9, 
   3.446850522924406*^9},ExpressionUUID->"95073169-0722-4d5c-a853-\
7ec9e5e424c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TurnDownTopRightCorner", "[", 
   RowBox[{
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
      "coefficients_"}], "]"}], "/;", 
    RowBox[{"up", "\[GreaterEqual]", "1"}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"GPAElement", "[", 
   RowBox[{"g", ",", "shading", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"down", "+", "1"}], ",", 
      RowBox[{"up", "-", "1"}]}], "}"}], ",", 
    RowBox[{"coefficients", "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"A", ":", 
           RowBox[{"RepeatedSequence", "[", 
            RowBox[{"_Vertex", ",", "_Integer", ",", 
             RowBox[{"{", 
              RowBox[{"up", "-", "1"}], "}"}]}], "]"}]}], ",", "v_Vertex", 
          ",", "B___"}], "}"}], "\[Rule]", "\[Zeta]_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A", ",", "v", ",", "B"}], "}"}], "\[Rule]", 
        RowBox[{"\[Zeta]", " ", 
         FractionBox["1", 
          RowBox[{"LopsidedDimension", "[", 
           RowBox[{"g", ",", "v"}], "]"}]]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.44608198800707*^9, 3.446082012311233*^9}, {
   3.446140367994547*^9, 3.446140411262151*^9}, {3.446140672774551*^9, 
   3.446140680623767*^9}, {3.4461407184695473`*^9, 3.446140882265745*^9}, {
   3.4461409741542788`*^9, 3.44614104392402*^9}, {3.446143168346834*^9, 
   3.446143175116309*^9}, {3.446143347831675*^9, 3.44614335309664*^9}, {
   3.4468462607923117`*^9, 3.4468462609907*^9}, 3.446849896015937*^9, 
   3.446850525504931*^9},ExpressionUUID->"806e7036-e31f-491c-8879-\
04c225d71db3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TurnUpBottomLeftCorner", "[", 
   RowBox[{
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
      "coefficients_"}], "]"}], "/;", 
    RowBox[{"down", "\[GreaterEqual]", "1"}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"GPAElement", "[", 
   RowBox[{"g", ",", 
    RowBox[{"!", "shading"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"down", "-", "1"}], ",", 
      RowBox[{"up", "+", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"coefficients", "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "a_Vertex", ",", "na_Integer", ",", "B___", ",", "b_Vertex", ",", 
          "nb_Integer"}], "}"}], "\[Rule]", "\[Zeta]_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b", ",", "nb", ",", "a", ",", "na", ",", "B"}], "}"}], 
        "\[Rule]", 
        RowBox[{"\[Zeta]", " ", 
         RowBox[{"LopsidedDimension", "[", 
          RowBox[{"g", ",", "a"}], "]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.44608198800707*^9, 3.446082012311233*^9}, {
   3.446140367994547*^9, 3.44614053294624*^9}, {3.4461406216048317`*^9, 
   3.44614065392938*^9}, {3.4461407316218767`*^9, 3.446140734037303*^9}, {
   3.446140899620675*^9, 3.4461409325890837`*^9}, {3.4461410328097467`*^9, 
   3.4461410350659723`*^9}, {3.4461412110924253`*^9, 3.446141245939475*^9}, {
   3.446846261193063*^9, 3.446846261392714*^9}, 3.4468498984476967`*^9, 
   3.446850529587123*^9},ExpressionUUID->"4499cdb6-bfd4-420f-b6cb-\
cf76904c3713"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TurnDownTopLeftCorner", "[", 
   RowBox[{
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
      "coefficients_"}], "]"}], "/;", 
    RowBox[{"up", "\[GreaterEqual]", "1"}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"GPAElement", "[", 
   RowBox[{"g", ",", 
    RowBox[{"!", "shading"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"down", "+", "1"}], ",", 
      RowBox[{"up", "-", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"coefficients", "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "a_Vertex", ",", "na_Integer", ",", "b_Vertex", ",", "nb_Integer", 
          ",", "B___"}], "}"}], "\[Rule]", "\[Zeta]_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b", ",", "nb", ",", "B", ",", "a", ",", "na"}], "}"}], 
        "\[Rule]", 
        RowBox[{"\[Zeta]", " ", 
         FractionBox["1", 
          RowBox[{"LopsidedDimension", "[", 
           RowBox[{"g", ",", "b"}], "]"}]]}]}], ")"}]}]}]}], "]"}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.44608198800707*^9, 3.446082012311233*^9}, {
   3.446140367994547*^9, 3.446140411262151*^9}, {3.446140672774551*^9, 
   3.446140680623767*^9}, {3.4461407184695473`*^9, 3.446140882265745*^9}, {
   3.4461410743260803`*^9, 3.4461411934118156`*^9}, {3.4461412518139763`*^9, 
   3.446141257349806*^9}, {3.446846261611636*^9, 3.446846261827194*^9}, 
   3.446849900631482*^9, 
   3.446865468618416*^9},ExpressionUUID->"4e4634b5-5842-44b2-8fd4-\
762993542b66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddStrandOnRight", "[", 
   RowBox[{
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
      "coefficients_"}], "]"}], "/;", 
    RowBox[{"down", "\[GreaterEqual]", "1"}]}], "]"}], ":=", 
  RowBox[{"ExpandCoefficientRules", "[", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g", ",", "shading", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"down", "+", "1"}], ",", 
       RowBox[{"up", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", ":", 
          RowBox[{"RepeatedSequence", "[", 
           RowBox[{"_Vertex", ",", "_Integer", ",", 
            RowBox[{"{", "up", "}"}]}], "]"}]}], ",", "a_Vertex", ",", 
         "na_Integer", ",", "b_Vertex", ",", "na_Integer", ",", "a_Vertex", 
         ",", "nc_Integer", ",", 
         RowBox[{"B", ":", 
          RowBox[{"RepeatedSequence", "[", 
           RowBox[{"_Vertex", ",", "_Integer", ",", 
            RowBox[{"{", 
             RowBox[{"down", "-", "1"}], "}"}]}], "]"}]}]}], "}"}], 
       "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A", ",", "a", ",", "nc", ",", "B"}], "}"}], "/.", 
         "coefficients"}], ")"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446141320966792*^9, 3.446141379198556*^9}, {
   3.4461414235264397`*^9, 3.446141458365514*^9}, {3.446142643542164*^9, 
   3.4461426443563223`*^9}, {3.446142715057644*^9, 3.446142717225142*^9}, {
   3.446142759611849*^9, 3.446142810870644*^9}, {3.44614286142281*^9, 
   3.446142882885414*^9}, {3.4461429403251657`*^9, 3.446142962897225*^9}, {
   3.446143359117996*^9, 3.446143360982417*^9}, {3.446148358830414*^9, 
   3.446148366375103*^9}, {3.446846262023032*^9, 3.446846262870696*^9}, 
   3.4468499027119703`*^9, 
   3.446850534550316*^9},ExpressionUUID->"55f5bf99-c23b-415f-9692-\
0ebad37e5bcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddStrandOnRight", "[", 
   RowBox[{
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "up_Integer"}], "}"}], ",", "coefficients_"}], "]"}],
     "/;", 
    RowBox[{"up", "\[GreaterEqual]", "1"}]}], "]"}], ":=", 
  RowBox[{"ExpandCoefficientRules", "[", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g", ",", "shading", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"up", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a_Vertex", ",", "nc_Integer", ",", 
          RowBox[{"A", ":", 
           RowBox[{"RepeatedSequence", "[", 
            RowBox[{"_Vertex", ",", "_Integer", ",", 
             RowBox[{"{", 
              RowBox[{"up", "-", "1"}], "}"}]}], "]"}]}], ",", "a_Vertex", 
          ",", "na_Integer", ",", "b_Vertex", ",", "na_Integer"}], "}"}], 
        "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{"a", ",", "nc", ",", "A"}], "}"}]}], "/.", "coefficients"}], 
      "}"}]}], "]"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446141320966792*^9, 3.446141379198556*^9}, {
   3.4461414235264397`*^9, 3.446141458365514*^9}, {3.446142643542164*^9, 
   3.4461426443563223`*^9}, {3.446142715057644*^9, 3.446142717225142*^9}, {
   3.446142759611849*^9, 3.446142810870644*^9}, {3.44614286142281*^9, 
   3.446142882885414*^9}, {3.4461429403251657`*^9, 3.446142962897225*^9}, {
   3.446143359117996*^9, 3.446143360982417*^9}, {3.446143823921482*^9, 
   3.4461439241766033`*^9}, {3.446846263072701*^9, 3.446846263689095*^9}, {
   3.446849904998807*^9, 3.4468499082240458`*^9}, 
   3.446850537588409*^9},ExpressionUUID->"00b4e0e4-dfd3-4b1d-a4f8-\
092f72380046"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddStrandOnRight", "[", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", "coefficients_"}], "]"}], "]"}], ":=",
   "\[IndentingNewLine]", 
  RowBox[{"ExpandCoefficientRules", "[", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g", ",", "shading", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "a_Vertex", ",", "na_Integer", ",", "b_Vertex", ",", "na_Integer"}], 
        "}"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", "a", "}"}], "/.", "coefficients"}], ")"}]}], "}"}]}], 
    "]"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446141320966792*^9, 3.446141379198556*^9}, {
   3.4461414235264397`*^9, 3.446141458365514*^9}, {3.446142643542164*^9, 
   3.4461426443563223`*^9}, {3.446142715057644*^9, 3.446142717225142*^9}, {
   3.446142759611849*^9, 3.446142810870644*^9}, {3.44614286142281*^9, 
   3.446142882885414*^9}, {3.4461429403251657`*^9, 3.446142962897225*^9}, {
   3.446143359117996*^9, 3.446143360982417*^9}, {3.446143823921482*^9, 
   3.4461439241766033`*^9}, {3.44614438370982*^9, 3.446144425848851*^9}, {
   3.446144661660145*^9, 3.4461446949050007`*^9}, {3.4468462638980503`*^9, 
   3.446846264096918*^9}, 3.446849910252736*^9, 3.4468505405335817`*^9, {
   3.483036127341855*^9, 
   3.483036149200808*^9}},ExpressionUUID->"c374ee97-a159-4c03-8a5a-\
2a4e2bfd8b2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AddCupOnTop", "[", 
    RowBox[{
     RowBox[{"GPAElement", "[", 
      RowBox[{"g_GradedBigraph", ",", 
       RowBox[{"shading", ":", 
        RowBox[{"(", 
         RowBox[{"True", "|", "False"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
       "coefficients_"}], "]"}], ",", "cupPosition_Integer"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"up", "+", "down"}], "\[GreaterEqual]", "1"}], " ", "\[And]", 
     RowBox[{"1", "\[LessEqual]", " ", "cupPosition", "\[LessEqual]", 
      RowBox[{"up", "+", "1"}]}]}], ")"}]}], ":=", 
  RowBox[{"ExpandCoefficientRules", "[", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g", ",", "shading", ",", 
     RowBox[{"{", 
      RowBox[{"down", ",", 
       RowBox[{"up", "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", ":", 
          RowBox[{"RepeatedSequence", "[", 
           RowBox[{"_Vertex", ",", "_Integer", ",", 
            RowBox[{"{", 
             RowBox[{"cupPosition", "-", "1"}], "}"}]}], "]"}]}], ",", 
         "a_Vertex", ",", "na_Integer", ",", "b_Vertex", ",", "na_Integer", 
         ",", "a_Vertex", ",", "nc_Integer", ",", 
         RowBox[{"B", ":", 
          RowBox[{"RepeatedSequence", "[", 
           RowBox[{"_Vertex", ",", "_Integer", ",", 
            RowBox[{"{", 
             RowBox[{"up", "+", "down", "-", "cupPosition"}], "}"}]}], 
           "]"}]}]}], "}"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"LopsidedDimension", "[", 
         RowBox[{"g", ",", "b"}], "]"}], "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"A", ",", "a", ",", "nc", ",", "B"}], "}"}], "/.", 
          "coefficients"}], ")"}]}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQLeQpExX8+aXjgxfdySD6SRVPBogW2TI1E0QrzYzM
B9EtckvB9GQ3iaUguiMkBEwrZ/itBqt73bseRG9QitsMot1LLuwA0TWfcg6B
xbcePwaiu5ce/waiJZTSfoJoteS1LCFAOu+VLyuIZv6VrAaimW5MB9OzU8/b
gGg5o1oHsLj3skAQrXVaOAhEbzKYkg2i/xxxzQHRN5bLFIHoR9mNYHqFV0Qv
iDYOmDMBRG+MezIfRIt9LVsAooX/654B0R5d1WD6zxfOOyB6bbQnmPbbOd81
GkjbsKa6g+gNx2y9QfScIz1+IHrSE99NMUB6uuWWLSB62iUp+1ggHZiRB6ZX
uW89DqLvyYacANEABbzLOg==
  
  "],ExpressionUUID->"7dc19123-d878-4e2f-952f-b17b20bd4990"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddCupOnTop", "[", 
   RowBox[{
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "coefficients_"}], "]"}], ",", 
    "1"}], "]"}], ":=", 
  RowBox[{"ExpandCoefficientRules", "[", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g", ",", "shading", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "a_Vertex", ",", "na_Integer", ",", "b_Vertex", ",", "na_Integer"}], 
        "}"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"LopsidedDimension", "[", 
         RowBox[{"g", ",", "b"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", "a", "}"}], "/.", "coefficients"}], ")"}]}]}], "}"}]}],
     "]"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.483019022915751*^9, 3.483019030522798*^9}, {
   3.4830191187472677`*^9, 3.483019154743628*^9}, 3.483023406584916*^9, {
   3.483036157915144*^9, 3.483036161048574*^9}, {3.48303725280827*^9, 
   3.483037258368245*^9}},ExpressionUUID->"74f48fca-ecbe-4340-b85a-\
e24e872796bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPAMultiply", "[", 
   RowBox[{
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"down_Integer", ",", "middle_Integer"}], "}"}], ",", 
      "coefficients1_"}], "]"}], ",", 
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"middle_Integer", ",", "up_Integer"}], "}"}], ",", 
      "coefficients2_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"ExpandCoefficientRules", "[", "\[IndentingNewLine]", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g", ",", "shading", ",", 
     RowBox[{"{", 
      RowBox[{"down", ",", "up"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", ":", 
          RowBox[{"RepeatedSequence", "[", 
           RowBox[{"_Vertex", ",", "_Integer", ",", 
            RowBox[{"{", "up", "}"}]}], "]"}]}], ",", 
         RowBox[{"B", ":", 
          RowBox[{"RepeatedSequence", "[", 
           RowBox[{"_Vertex", ",", "_Integer", ",", 
            RowBox[{"{", "down", "}"}]}], "]"}]}]}], "}"}], "\[RuleDelayed]", 
       
       RowBox[{"Plus", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"{", "A", "}"}], "~", "Join", "~", 
               RowBox[{"Most", "[", "#", "]"}]}], "/.", "coefficients2"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Most", "[", 
                RowBox[{"Reverse", "[", "#", "]"}], "]"}], "~", "Join", "~", 
               RowBox[{"{", "B", "}"}]}], "/.", "coefficients1"}], ")"}]}], 
           "&"}], "/@", 
          RowBox[{"GraphPathsBetween", "[", 
           RowBox[{"g", ",", "middle", ",", 
            RowBox[{
             RowBox[{"{", "B", "}"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{
             RowBox[{"{", "A", "}"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}], ")"}]}]}], "}"}]}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446143027737702*^9, 3.446143040387432*^9}, {
   3.44614309570789*^9, 3.446143148042493*^9}, 3.446143363404314*^9, {
   3.446143530539763*^9, 3.446143569313798*^9}, {3.44614361534016*^9, 
   3.4461437986505823`*^9}, {3.446146131363949*^9, 3.446146135448526*^9}, {
   3.446146205116487*^9, 3.4461462134890013`*^9}, {3.4461462494448643`*^9, 
   3.446146253269882*^9}, {3.446146299039256*^9, 3.4461463034179688`*^9}, {
   3.446146474355957*^9, 3.44614650203834*^9}, {3.446846264311413*^9, 
   3.4468462645354843`*^9}, 3.446849913547138*^9, {3.446850428275291*^9, 
   3.446850454481435*^9}},ExpressionUUID->"e92a4b24-30a8-40fa-923e-\
7444392c99c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"conjugate", "[", "a_Integer", "]"}], ":=", 
  "a"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conjugate", "[", "a_Rational", "]"}], ":=", 
  "a"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conjugate", "[", "x_Real", "]"}], ":=", 
  "x"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conjugate", "[", "x_Complex", "]"}], ":=", 
  RowBox[{"Conjugate", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conjugate", "[", "r_Root", "]"}], ":=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{"Conjugate", "[", "r", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conjugate", "[", "a_AlgebraicNumber", "]"}], ":=", 
  RowBox[{"AlgebraicNumberPolynomial", "[", 
   RowBox[{"a", ",", 
    RowBox[{"cachedToNumberField", "[", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"a", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7305053769045153`*^9, 3.7305054369021378`*^9}, {
  3.7305302228309917`*^9, 
  3.73053025847931*^9}},ExpressionUUID->"e6464702-bb68-4417-b09c-\
a0d1335227f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPAConjugate", "[", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
     "coefficients_"}], "]"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"cd", "=", 
      RowBox[{"Dispatch", "[", "coefficients", "]"}]}], "}"}], ",", 
    RowBox[{"ExpandCoefficientRules", "[", 
     RowBox[{"GPAElement", "[", 
      RowBox[{"g", ",", "shading", ",", 
       RowBox[{"{", 
        RowBox[{"up", ",", "down"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a_List", "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"down", "\[GreaterEqual]", "2"}], ",", 
             RowBox[{"Times", "@@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Power", "[", 
                  RowBox[{
                   RowBox[{"LopsidedDimension", "[", 
                    RowBox[{"g", ",", "#"}], "]"}], ",", "1"}], "]"}], "&"}], 
                "/@", 
                RowBox[{"a", "\[LeftDoubleBracket]", 
                 RowBox[{"3", ";;", 
                  RowBox[{
                   RowBox[{"2", "down"}], "-", "1"}], ";;", "2"}], 
                 "\[RightDoubleBracket]"}]}], ")"}]}], ",", "1"}], "]"}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"up", "\[GreaterEqual]", "2"}], ",", 
             RowBox[{"Times", "@@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Power", "[", 
                  RowBox[{
                   RowBox[{"LopsidedDimension", "[", 
                    RowBox[{"g", ",", "#"}], "]"}], ",", 
                   RowBox[{"-", "1"}]}], "]"}], "&"}], "/@", 
                RowBox[{"a", "\[LeftDoubleBracket]", 
                 RowBox[{
                  RowBox[{"-", "2"}], ";;", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", "up"}]}], ";;", 
                  RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}]}], ")"}]}], 
             ",", "1"}], "]"}], ")"}], 
          RowBox[{"conjugate", "[", 
           RowBox[{
            RowBox[{"ReverseLoop", "[", "a", "]"}], "/.", "cd"}], "]"}]}]}], 
        "}"}]}], "]"}], "]"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.730503235278776*^9, 3.7305032912247763`*^9}, {
   3.730504603712648*^9, 3.730504606262426*^9}, 3.730505078158551*^9, {
   3.730505167041689*^9, 3.730505175702715*^9}, {3.730505229799683*^9, 
   3.7305052315106564`*^9}, {3.730505263047182*^9, 3.7305052633908157`*^9}, {
   3.730505308400185*^9, 3.730505374054295*^9}, {3.730506769351172*^9, 
   3.730506783829474*^9}, {3.730564787930182*^9, 3.7305647931760063`*^9}, {
   3.730564943792495*^9, 
   3.730564946130247*^9}},ExpressionUUID->"88100bbd-2cfd-4112-9efc-\
6cfc83fe323c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"qInteger\[Delta]", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"qInteger\[Delta]", "[", "k", "]"}], "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "\[Delta]", "}"}], ",", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]", " ", 
          RowBox[{
           RowBox[{"qInteger\[Delta]", "[", 
            RowBox[{"k", "-", "1"}], "]"}], "[", "\[Delta]", "]"}]}], "-", 
         RowBox[{
          RowBox[{"qInteger\[Delta]", "[", 
           RowBox[{"k", "-", "2"}], "]"}], "[", "\[Delta]", "]"}]}], ",", 
        "\[Delta]"}], "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qInteger\[Delta]", "[", "2", "]"}], "=", 
   RowBox[{"#", "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qInteger\[Delta]", "[", "1", "]"}], "=", 
   RowBox[{"1", "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qInteger\[Delta]", "[", "0", "]"}], "=", 
   RowBox[{"0", "&"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4428707067673397`*^9, 3.4428708698941298`*^9}, {
  3.4428725554708967`*^9, 3.4428725570067*^9}, {3.4432351243828487`*^9, 
  3.443235134879043*^9}, {3.444689998795965*^9, 
  3.4446900080094557`*^9}},ExpressionUUID->"32df3cef-7d1b-42b9-8e4e-\
51a64b00bed3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WenzlRecursion", "[", 
   RowBox[{"gpa_GPAMatrix", ",", "x_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
    "DebugPrint", "[", "\"\<Beginning Wenzl recursion calculation.\>\"", 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"DebugPrint", "[", "\"\<   adding strand on right\>\"", "]"}], 
       ";", 
       RowBox[{"AddStrandOnRight", "[", "gpa", "]"}]}], ")"}], "-", 
     RowBox[{"x", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "DebugPrint", "[", "\"\<   turning down top right\>\"", "]"}], ";", 
         RowBox[{"TurnDownTopRightCorner", "[", "gpa", "]"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "DebugPrint", "[", "\"\<   turning up bottom right\>\"", "]"}], ";", 
         
         RowBox[{"TurnUpBottomRightCorner", "[", "gpa", "]"}]}], 
        ")"}]}]}]}]}], ")"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.44207086802013*^9, 3.4420708917762613`*^9}, {
   3.442071004220521*^9, 3.442071005002489*^9}, {3.442074837078445*^9, 
   3.442074915998242*^9}, {3.442078301039007*^9, 3.4420783254311037`*^9}, {
   3.442160317554632*^9, 3.442160341399254*^9}, {3.442160534875649*^9, 
   3.442160847626791*^9}, {3.442160899220743*^9, 3.4421609857430363`*^9}, {
   3.442161061159869*^9, 3.442161115833652*^9}, {3.442163479438676*^9, 
   3.442163479947233*^9}, {3.442163650466667*^9, 3.442163689178329*^9}, 
   3.442163991181943*^9, {3.4421640714322577`*^9, 3.44216413601126*^9}, {
   3.442164861271735*^9, 3.442164886059987*^9}, {3.44216533703292*^9, 
   3.4421653411891623`*^9}, {3.4421671612949944`*^9, 3.4421671824211683`*^9}, 
   3.4421679072639647`*^9, {3.442167939346631*^9, 3.442167949986918*^9}, {
   3.442169600574132*^9, 3.4421696039463167`*^9}, {3.442870476789954*^9, 
   3.442870510803516*^9}, {3.44295431225*^9, 3.442954313265625*^9}, {
   3.443143856840056*^9, 3.443143858223157*^9}, 3.4431447683595533`*^9, {
   3.443144807244235*^9, 3.443144808460107*^9}, {3.443164681425619*^9, 
   3.443164682775586*^9}, {3.4432248248128757`*^9, 3.443224826571258*^9}, {
   3.443237366750311*^9, 3.44323737053924*^9}, {3.446145114126292*^9, 
   3.446145185611867*^9}, {3.446145334703454*^9, 3.44614533479353*^9}, 
   3.4468504535397367`*^9, {3.483201202454526*^9, 3.483201210157916*^9}, {
   3.483201331957724*^9, 3.483201335178288*^9}, {3.4832017163385572`*^9, 
   3.483201718200325*^9}, {3.483201792680458*^9, 3.483201794701951*^9}, {
   3.483201887477561*^9, 3.483201889235231*^9}, {3.483202954428892*^9, 
   3.483203015396006*^9}},ExpressionUUID->"3803df35-38b3-47d0-a62a-\
8d4518689583"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"JonesWenzlIdempotent", "[", 
    RowBox[{"g_GradedBigraph", ",", "0", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}]}], "]"}], ":=", 
   RowBox[{"EmptyGPAMatrix", "[", 
    RowBox[{"g", ",", "shading"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JonesWenzlIdempotent", "[", 
    RowBox[{"g_GradedBigraph", ",", "1", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"JonesWenzlIdempotent", "[", 
     RowBox[{"g", ",", "1", ",", "shading"}], "]"}], "=", 
    RowBox[{"AddStrandOnRight", "[", 
     RowBox[{"JonesWenzlIdempotent", "[", 
      RowBox[{"g", ",", "0", ",", "shading"}], "]"}], "]"}]}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4428702112511663`*^9, 3.442870266638506*^9}, {
   3.44287049039583*^9, 3.4428704931554613`*^9}, {3.442870885525857*^9, 
   3.442871003455031*^9}, {3.4428712417815123`*^9, 3.4428712896736727`*^9}, 
   3.4428723108258343`*^9, {3.442872467494985*^9, 3.442872514213332*^9}, {
   3.442895819015916*^9, 3.442895825516017*^9}, {3.443144722300695*^9, 
   3.443144724594027*^9}, {3.443235136911112*^9, 3.44323513946381*^9}, {
   3.4461453226159897`*^9, 3.446145344166298*^9}, {3.446145417982871*^9, 
   3.44614562293731*^9}, {3.446145969814979*^9, 3.44614597360525*^9}, {
   3.446146014416836*^9, 3.446146040269608*^9}, {3.446146558527294*^9, 
   3.446146568634858*^9}, {3.446146948202641*^9, 3.446146950004511*^9}, {
   3.4461469829130497`*^9, 3.446147001499916*^9}, 3.4461472492405443`*^9, 
   3.446147344672585*^9, 3.446147375486534*^9, {3.446147538519149*^9, 
   3.446147543482782*^9}, {3.446147658687475*^9, 3.44614765970294*^9}, {
   3.4461481157772503`*^9, 3.4461481168813972`*^9}, 3.446148152915209*^9, {
   3.4461488473303432`*^9, 3.446148849435091*^9}, {3.446854783405035*^9, 
   3.44685482524362*^9}, {3.446854868320126*^9, 3.446854873183865*^9}, {
   3.446859480454373*^9, 3.446859485613077*^9}, 3.447003367793858*^9, {
   3.483019693299192*^9, 3.483019693363494*^9}, {3.483032286253389*^9, 
   3.4830322869367847`*^9}, {3.483201214800728*^9, 3.48320123395257*^9}, {
   3.4832015380143547`*^9, 3.483201543918481*^9}, {3.483201765946623*^9, 
   3.483201770304327*^9}, {3.4832025258596354`*^9, 
   3.483202531601242*^9}},ExpressionUUID->"980801a4-1ec8-4028-913d-\
cd4890b30790"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JonesWenzlIdempotent", "[", 
    RowBox[{"g_GradedBigraph", ",", "k_", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}]}], "]"}], "/;", 
   RowBox[{"k", ">", "1"}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"LoadIdempotents", "[", "g", "]"}], ",", 
    RowBox[{"JonesWenzlIdempotent", "[", 
     RowBox[{"g", ",", "k", ",", "shading"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "result", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"JonesWenzlIdempotent", "[", 
         RowBox[{"g", ",", "k", ",", "shading"}], "]"}], "=", 
        RowBox[{"result", "=", 
         RowBox[{"WenzlRecursion", "[", 
          RowBox[{
           RowBox[{"JonesWenzlIdempotent", "[", 
            RowBox[{"g", ",", 
             RowBox[{"k", "-", "1"}], ",", "shading"}], "]"}], ",", 
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[Delta]", "=", 
               RowBox[{"DimensionOfGenerator", "[", "g", "]"}]}], "}"}], ",", 
             
             RowBox[{"ToNumberField0", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"Xor", "[", 
                   RowBox[{
                    RowBox[{"EvenQ", "[", "k", "]"}], ",", "shading"}], "]"}],
                   ",", "\[Delta]", ",", 
                  FractionBox["1", "\[Delta]"]}], "]"}], 
                FractionBox[
                 RowBox[{
                  RowBox[{"qInteger\[Delta]", "[", 
                   RowBox[{"k", "-", "1"}], "]"}], "[", "\[Delta]", "]"}], 
                 RowBox[{
                  RowBox[{"qInteger\[Delta]", "[", "k", "]"}], "[", 
                  "\[Delta]", "]"}]]}], ",", 
               RowBox[{"NumberFieldGenerator", "[", "g", "]"}]}], "]"}]}], 
            "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"PackageIdempotents", "[", "g", "]"}], ";", 
       "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4428702112511663`*^9, 3.442870266638506*^9}, {
   3.44287049039583*^9, 3.4428704931554613`*^9}, {3.442870885525857*^9, 
   3.442871003455031*^9}, {3.4428712417815123`*^9, 3.4428712896736727`*^9}, 
   3.4428723108258343`*^9, {3.442872467494985*^9, 3.442872514213332*^9}, {
   3.442895819015916*^9, 3.442895825516017*^9}, {3.443144722300695*^9, 
   3.443144724594027*^9}, {3.443235136911112*^9, 3.44323513946381*^9}, {
   3.4461453226159897`*^9, 3.446145344166298*^9}, {3.446145417982871*^9, 
   3.44614562293731*^9}, {3.446145969814979*^9, 3.44614597360525*^9}, {
   3.446146014416836*^9, 3.446146040269608*^9}, {3.446146558527294*^9, 
   3.446146568634858*^9}, {3.446146948202641*^9, 3.446146950004511*^9}, {
   3.4461469829130497`*^9, 3.446147001499916*^9}, 3.4461472492405443`*^9, 
   3.446147344672585*^9, 3.446147375486534*^9, {3.446147538519149*^9, 
   3.446147543482782*^9}, {3.446147658687475*^9, 3.44614765970294*^9}, {
   3.4461481157772503`*^9, 3.4461481168813972`*^9}, 3.446148152915209*^9, {
   3.4461488473303432`*^9, 3.446148849435091*^9}, {3.446854783405035*^9, 
   3.44685482524362*^9}, {3.446854868320126*^9, 3.446854873183865*^9}, {
   3.446859480454373*^9, 3.446859485613077*^9}, 3.447003367793858*^9, {
   3.447003405717081*^9, 3.447003494432659*^9}, 3.4818114152691317`*^9, {
   3.4830196933902807`*^9, 3.4830196934586697`*^9}, {3.4830322871721363`*^9, 
   3.4830322878757553`*^9}, {3.483201237864205*^9, 3.483201252594293*^9}, {
   3.48320204151832*^9, 3.483202067791091*^9}, {3.4832025340820637`*^9, 
   3.483202543872821*^9}},ExpressionUUID->"854ed6cc-81bc-4238-9ec7-\
de41e2e7b850"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LoadIdempotents", "[", "g_GradedBigraph", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", "False"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Off", "[", 
      RowBox[{
       RowBox[{"Get", "::", "noopen"}], ",", 
       RowBox[{"Needs", "::", "nocont"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Needs", "[", 
      RowBox[{"\"\<FusionAtlas`Data`\>\"", "<>", 
       RowBox[{"(", 
        RowBox[{"StringJoin", "@@", 
         RowBox[{"(", 
          RowBox[{"GraphToString", "/@", "G"}], ")"}]}], ")"}], "<>", 
       "\"\<`Idempotents`\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"On", "[", 
      RowBox[{
       RowBox[{"Get", "::", "noopen"}], ",", 
       RowBox[{"Needs", "::", "nocont"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"LoadIdempotents", "[", "g", "]"}], "=", "False"}], ";", 
     "\[IndentingNewLine]", "True"}], "*)"}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.411927026253885*^9, 3.4119270365386734`*^9}, {
   3.4140209075797215`*^9, 3.4140209151906652`*^9}, {3.446846517382749*^9, 
   3.446846561881503*^9}, {3.446846810617436*^9, 3.446846812981331*^9}, 
   3.446846981170701*^9, {3.446847052448126*^9, 3.446847055221373*^9}, {
   3.446847383054578*^9, 3.446847384819085*^9}, {3.447003351141345*^9, 
   3.447003364246028*^9}, {3.527525005555876*^9, 3.527525012777166*^9}, {
   3.730420209298354*^9, 
   3.7304202165113163`*^9}},ExpressionUUID->"d5669c8a-7e42-46be-b23f-\
895babba9d69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GraphPlanarAlgebraIdempotent", "[", 
   RowBox[{"g_GradedBigraph", ",", 
    RowBox[{"Vertex", "[", 
     RowBox[{"0", ",", "1"}], "]"}]}], "]"}], ":=", 
  RowBox[{"EmptyGPAElement", "[", 
   RowBox[{"g", ",", "False"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.442166591441327*^9, 3.44216659814221*^9}, {
   3.4461452068442*^9, 3.446145209089991*^9}, 
   3.446846234894923*^9},ExpressionUUID->"18d61bff-7338-4ead-95f4-\
bf1996b07c71"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GraphPlanarAlgebraIdempotent", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"depth_", ",", "k_"}], "]"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"depth", ">", "0"}], "\[And]", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{
         "g", "\[LeftDoubleBracket]", "depth", "\[RightDoubleBracket]"}], 
         "]"}], ",", 
        RowBox[{"UnitVector", "[", 
         RowBox[{
          RowBox[{"RankAtDepth", "[", 
           RowBox[{"g", ",", "depth"}], "]"}], ",", "k"}], "]"}]}], "]"}], 
      "]"}], ">", "0"}]}]}], ":=", 
  RowBox[{
   RowBox[{"GraphPlanarAlgebraIdempotent", "[", 
    RowBox[{"g", ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"depth", ",", "k"}], "]"}]}], "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", "x"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"l", "=", 
       RowBox[{"FindFirst", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{
          "g", "\[LeftDoubleBracket]", "depth", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"UnitVector", "[", 
          RowBox[{
           RowBox[{"RankAtDepth", "[", 
            RowBox[{"g", ",", "depth"}], "]"}], ",", "k"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Work", " ", "out", " ", "the", " ", "lopsided", " ", 
        RowBox[{"version", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"x", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"depth", ">", "1"}], ",", 
         RowBox[{"RootReduce", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"g", "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{"depth", "-", "1"}], ",", "l"}], 
             "\[RightDoubleBracket]"}], ".", 
            RowBox[{
             RowBox[{"ReducedDimensionsByDepth", "[", "g", "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"depth", "-", "2", "+", "1"}], 
             "\[RightDoubleBracket]"}]}], "/", 
           RowBox[{
            RowBox[{"ReducedDimensionsByDepth", "[", "g", "]"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"depth", "-", "1", "+", "1"}], ",", "l"}], 
            "\[RightDoubleBracket]"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"WenzlRecursion", "[", 
       RowBox[{
        RowBox[{"GraphPlanarAlgebraIdempotent", "[", 
         RowBox[{"g", ",", 
          RowBox[{"Vertex", "[", 
           RowBox[{
            RowBox[{"depth", "-", "1"}], ",", "l"}], "]"}]}], "]"}], ",", 
        "x"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.442166532186851*^9, 3.442166574345052*^9}, {
  3.442166605415403*^9, 3.442166697216021*^9}, {3.4421667410162888`*^9, 
  3.4421667569115133`*^9}, {3.442167026592965*^9, 3.4421671048021917`*^9}, {
  3.442169374586729*^9, 3.442169489635632*^9}, {3.4421696107636137`*^9, 
  3.4421696193224087`*^9}, {3.442169660933078*^9, 3.442169748170299*^9}, {
  3.44216978650008*^9, 3.442169790787341*^9}, {3.44217028608121*^9, 
  3.442170288037182*^9}, {3.442170384947795*^9, 3.442170386331471*^9}, {
  3.44217230237982*^9, 3.442172302612628*^9}, {3.442177839627636*^9, 
  3.442177846046084*^9}, {3.442814107292735*^9, 3.442814126610504*^9}, {
  3.442870484889958*^9, 3.442870499008409*^9}, {3.446145263131158*^9, 
  3.446145303441452*^9}, {3.446846235458474*^9, 
  3.446846237362321*^9}},ExpressionUUID->"bdce24ea-ed4e-49c4-8c42-\
7bd774e6dba2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Arithmetic", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.445965260379401*^9, 
  3.44596526337621*^9}},ExpressionUUID->"44281b8b-486d-4c7d-b734-\
7d3e0588e3f9"],

Cell[BoxData[
 RowBox[{"GPAElement", "/:", 
  RowBox[{"z_", " ", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
     "coefficients_List"}], "]"}]}], ":=", 
  RowBox[{"GPAElement", "[", 
   RowBox[{"g", ",", "shading", ",", 
    RowBox[{"{", 
     RowBox[{"down", ",", "up"}], "}"}], ",", 
    RowBox[{"coefficients", "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"loop_List", "\[Rule]", "\[Zeta]_"}], ")"}], "\[RuleDelayed]", 
      
      RowBox[{"(", 
       RowBox[{"loop", "\[Rule]", 
        RowBox[{"z", " ", "\[Zeta]"}]}], ")"}]}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4459189949281693`*^9, 3.445919072755118*^9}, {
  3.4459191436969643`*^9, 
  3.4459191440651293`*^9}},ExpressionUUID->"50e39fad-c5a4-4efc-b2f5-\
d7ef8cc8ed98"],

Cell[BoxData[
 RowBox[{"GPAElement", "/:", 
  RowBox[{
   RowBox[{"GPAElement", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
     "coefficients1_List"}], "]"}], "+", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
     "coefficients2_List"}], "]"}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dispatch1", "=", 
       RowBox[{"Dispatch", "[", "coefficients1", "]"}]}], ",", 
      RowBox[{"dispatch2", "=", 
       RowBox[{"Dispatch", "[", "coefficients2", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ExpandCoefficientRules", "[", 
     RowBox[{"GPAElement", "[", 
      RowBox[{"g", ",", "shading", ",", 
       RowBox[{"{", 
        RowBox[{"down", ",", "up"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"loop_List", "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"loop", "/.", "dispatch1"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{"loop", "/.", "dispatch2"}], ")"}]}]}], "}"}]}], "]"}], 
     "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4459190761592703`*^9, 3.445919173400749*^9}, {
  3.445919267341947*^9, 3.445919269757209*^9}, {3.445919354504414*^9, 
  3.4459193565107317`*^9}, {3.4461700999440413`*^9, 
  3.4461701250251827`*^9}},ExpressionUUID->"c8261bb6-94c2-4f04-94b2-\
dea20806799c"],

Cell[BoxData[
 RowBox[{"GPAElement", "/:", 
  RowBox[{
   RowBox[{"GPAElement", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
     "coefficients1_List"}], "]"}], "+", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
     "coefficients2_List"}], "]"}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dispatch1", "=", 
       RowBox[{"Dispatch", "[", "coefficients1", "]"}]}], ",", 
      RowBox[{"dispatch2", "=", 
       RowBox[{"Dispatch", "[", "coefficients2", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"GPAElement", "[", 
     RowBox[{"g", ",", "shading", ",", 
      RowBox[{"{", 
       RowBox[{"down", ",", "up"}], "}"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"GraphLoops", "[", 
         RowBox[{"g", ",", "shading", ",", 
          RowBox[{"down", "+", "up"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"GraphLoops", "[", 
            RowBox[{"g", ",", "shading", ",", 
             RowBox[{"down", "+", "up"}]}], "]"}], "/.", "dispatch1"}], ")"}],
          "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"GraphLoops", "[", 
            RowBox[{"g", ",", "shading", ",", 
             RowBox[{"down", "+", "up"}]}], "]"}], "/.", "dispatch2"}], 
          ")"}]}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4459190761592703`*^9, 3.445919173400749*^9}, {
  3.445919267341947*^9, 3.445919269757209*^9}, {3.445919354504414*^9, 
  3.4459193565107317`*^9}, {3.4461700999440413`*^9, 3.4461701250251827`*^9}, {
  3.446170740388773*^9, 
  3.446170806282733*^9}},ExpressionUUID->"1ab4fc93-c173-4324-b30c-\
7711e9f4d8e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Technical details", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.4459653071431017`*^9, 3.445965328740335*^9}, {
  3.4461415307942743`*^9, 
  3.446141531075536*^9}},ExpressionUUID->"e840cd44-199b-4d75-9ad4-\
dca7b47f8f5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExpandCoefficientRules", "[", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
     "coefficients_List"}], "]"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"cd", "=", 
       RowBox[{"Dispatch", "[", "coefficients", "]"}]}], ",", "result"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"expansionCounter", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"DebugPrint", "[", "\"\<.... expanding coefficients\>\"", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"result", "=", 
      RowBox[{"GPAElement", "[", 
       RowBox[{"g", ",", "shading", ",", 
        RowBox[{"{", 
         RowBox[{"down", ",", "up"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"++", "expansionCounter"}], ",", "10000"}], "]"}], 
               "\[Equal]", "0"}], ",", 
              RowBox[{"DebugPrint", "[", "expansionCounter", "]"}]}], "]"}], 
            ";", 
            RowBox[{"#", "\[Rule]", 
             RowBox[{"Replace", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"#", "/.", "cd"}], ")"}], ",", 
               RowBox[{"_List", "\[Rule]", "0"}]}], "]"}]}]}], ")"}], "&"}], "/@", 
         RowBox[{"GraphLoops", "[", 
          RowBox[{"g", ",", "shading", ",", 
           RowBox[{"down", "+", "up"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
     "DebugPrint", "[", "\"\<.... finished expanding coefficients\>\"", "]"}],
      ";", "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.445905584279745*^9, 3.445905592351304*^9}, 
   3.445916378944194*^9, {3.4459169756223927`*^9, 3.445917017679369*^9}, {
   3.445917051977274*^9, 3.4459171738508*^9}, {3.446141514079033*^9, 
   3.446141525606818*^9}, 3.4461446314527597`*^9, {3.446145766819582*^9, 
   3.4461457699203453`*^9}, {3.446146438943179*^9, 3.446146450188395*^9}, {
   3.446150203783448*^9, 3.4461502382642107`*^9}, {3.446151331965104*^9, 
   3.446151401193177*^9}, {3.446151565565996*^9, 3.446151584103376*^9}, {
   3.730506818574142*^9, 
   3.730506842471958*^9}},ExpressionUUID->"af95b079-8fee-438d-99fa-\
00754c90e3b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPACoefficients", "[", 
   RowBox[{"E", ":", 
    RowBox[{"GPAElement", "[", 
     RowBox[{"g_GradedBigraph", ",", 
      RowBox[{"shading", ":", 
       RowBox[{"(", 
        RowBox[{"True", "|", "False"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", 
      "coefficients_List"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ExpandCoefficientRules", "[", "E", "]"}], "\[LeftDoubleBracket]", 
   
   RowBox[{
    RowBox[{"-", "1"}], ",", "All", ",", "2"}], 
   "\[RightDoubleBracket]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.445918764654952*^9, 3.445918801350953*^9}, {
  3.446850043013908*^9, 3.446850043211912*^9}, {3.4831145834081507`*^9, 
  3.483114586590336*^9}, {3.730504663526894*^9, 
  3.730504702245762*^9}},ExpressionUUID->"2cca010b-b1b0-493e-8e55-\
0281fc411898"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"VariableGPAElement", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", "f_"}], "]"}], 
   "/;", 
   RowBox[{
    RowBox[{"up", "+", "down"}], "\[GreaterEqual]", "2"}]}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"ExpandCoefficientRules", "[", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g", ",", "shading", ",", 
     RowBox[{"{", 
      RowBox[{"down", ",", "up"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"loop", ":", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"PatternSequence", "[", 
           RowBox[{"_Vertex", ",", "_Integer"}], "]"}], ".."}], "}"}]}], 
       "\[RuleDelayed]", 
       RowBox[{"f", "[", "loop", "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.445918216196302*^9, 3.445918333769546*^9}, 
   3.446846264757764*^9, {3.4468632761677*^9, 
   3.4468632775638647`*^9}},ExpressionUUID->"aaef0db9-022a-4599-967c-\
e089a9357714"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matrices", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.446856586284243*^9, 
  3.446856587533605*^9}},ExpressionUUID->"eb8f82a8-3cec-401f-ac90-\
258393a8f0e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPAMatrix", "[", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_Integer", ",", "up_Integer"}], "}"}], ",", "values_"}], 
    "]"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "initialVertices", ",", "finalVertices", ",", "pathsList", ",", 
      "matrices"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"initialVertices", "=", 
      RowBox[{"If", "[", 
       RowBox[{"shading", ",", 
        RowBox[{"OddVertices", "[", "g", "]"}], ",", 
        RowBox[{"EvenVertices", "[", "g", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"finalVertices", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Xor", "[", 
         RowBox[{"shading", ",", 
          RowBox[{"OddQ", "[", "down", "]"}]}], "]"}], ",", 
        RowBox[{"OddVertices", "[", "g", "]"}], ",", 
        RowBox[{"EvenVertices", "[", "g", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"pathsList", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Outer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"#1", ",", "#2"}], "}"}], ",", 
               RowBox[{"GraphPathsBetween", "[", 
                RowBox[{"g", ",", "up", ",", "#1", ",", "#2"}], "]"}], ",", 
               RowBox[{"GraphPathsBetween", "[", 
                RowBox[{"g", ",", "down", ",", "#1", ",", "#2"}], "]"}]}], 
              "}"}], "&"}], ",", "initialVertices", ",", "finalVertices"}], 
           "]"}], ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"_Vertex", ",", "_Vertex"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"matrices", "=", 
      RowBox[{"pathsList", "/.", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"initial_Vertex", ",", "final_Vertex"}], "}"}], ",", 
          "upPaths_List", ",", "downPaths_List"}], "}"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"initial", ",", "final"}], "}"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Outer", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#1", "~", "Join", "~", 
                RowBox[{"Most", "[", 
                 RowBox[{"Reverse", "[", 
                  RowBox[{"Most", "[", "#2", "]"}], "]"}], "]"}]}], "&"}], 
              ",", "upPaths", ",", "downPaths", ",", "1"}], "]"}], "/.", 
            "values"}], ")"}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"GPAMatrix", "[", 
      RowBox[{"g", ",", "shading", ",", 
       RowBox[{"{", 
        RowBox[{"down", ",", "up"}], "}"}], ",", "matrices"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446852873526499*^9, 3.446852978494426*^9}, {
   3.446853057325824*^9, 3.446853142093996*^9}, {3.4468531767790813`*^9, 
   3.4468533538510523`*^9}, {3.4468534247796087`*^9, 3.446853601265432*^9}, {
   3.483112169476403*^9, 3.483112172584948*^9}, {3.4831123954098387`*^9, 
   3.483112426914116*^9}, {3.483112471142396*^9, 3.483112530937632*^9}, {
   3.483113457163494*^9, 3.4831134708577538`*^9}, {3.483114518369149*^9, 
   3.4831145220588703`*^9}, {3.4831145991087418`*^9, 3.4831146262020607`*^9}, 
   3.483201873608914*^9},ExpressionUUID->"6ff5d26e-dcc5-4ed2-92b9-\
d69d38799e31"],

Cell[BoxData[
 RowBox[{"GPAMatrix", "/:", 
  RowBox[{
   RowBox[{"GPAMatrix", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_", ",", "middle_"}], "}"}], ",", "values1_"}], "]"}], ".", 
   RowBox[{"GPAMatrix", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"middle_", ",", "up_"}], "}"}], ",", "values2_"}], "]"}]}], ":=",
   "\[IndentingNewLine]", 
  RowBox[{"GPAMatrix", "[", 
   RowBox[{"g", ",", "shading", ",", 
    RowBox[{"{", 
     RowBox[{"down", ",", "up"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], ".", 
         RowBox[{"#", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}]}], ")"}], 
      "&"}], "/@", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"values1", ",", "values2"}], "}"}], "]"}]}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446853625571879*^9, 3.446853696613599*^9}, {
  3.446853729864213*^9, 3.446853797105887*^9}, {3.4468539867328053`*^9, 
  3.4468540286062393`*^9}, {3.483112182767527*^9, 3.483112205759141*^9}, {
  3.483113484255209*^9, 3.483113495229582*^9}, {3.483114628595611*^9, 
  3.483114636768093*^9}, {3.483201849865796*^9, 
  3.483201851916662*^9}},ExpressionUUID->"52b8682d-8e5f-409e-92e6-\
1d8f8e47f838"],

Cell[BoxData[
 RowBox[{"GPAMatrix", "/:", 
  RowBox[{
   RowBox[{"GPAMatrix", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", "bdy_", ",", 
     "values1_"}], "]"}], "+", 
   RowBox[{"GPAMatrix", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", "bdy_", ",", 
     "values2_"}], "]"}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"GPAMatrix", "[", 
   RowBox[{"g", ",", "shading", ",", "bdy", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
         RowBox[{"#", "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], ")"}], 
      "&"}], "/@", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"values1", ",", "values2"}], "}"}], "]"}]}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446853625571879*^9, 3.446853696613599*^9}, {
  3.446853729864213*^9, 3.446853797105887*^9}, {3.4468539867328053`*^9, 
  3.446854059453747*^9}, {3.483112214553178*^9, 3.483112249045371*^9}, {
  3.483113497357666*^9, 
  3.483113504341476*^9}},ExpressionUUID->"744eed21-3e07-41c3-98d7-\
36fccde9ef57"],

Cell[BoxData[
 RowBox[{"GPAMatrix", "/:", 
  RowBox[{"\[Alpha]_", " ", 
   RowBox[{"GPAMatrix", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", "bdy_", ",", "values_"}],
     "]"}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"GPAMatrix", "[", 
   RowBox[{"g", ",", "shading", ",", "bdy", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[Rule]", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
       ")"}], "&"}], "/@", "values"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.446854069411498*^9, 3.446854092233837*^9}, {
  3.483113506683384*^9, 
  3.483113512370974*^9}},ExpressionUUID->"6a6cf49a-8918-46e1-9890-\
05cbce4af27c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EmptyGPAMatrix", "[", 
   RowBox[{"g_GradedBigraph", ",", 
    RowBox[{"shading", ":", 
     RowBox[{"(", 
      RowBox[{"True", "|", "False"}], ")"}]}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"GPAMatrix", "[", 
   RowBox[{"g", ",", "shading", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{"shading", ",", 
       RowBox[{"OddVertices", "[", "g", "]"}], ",", 
       RowBox[{"EvenVertices", "[", "g", "]"}]}], "]"}], "/.", 
     RowBox[{"v_Vertex", "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"v", ",", "v"}], "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], ")"}]}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4832014207087812`*^9, 
  3.483201512391159*^9}},ExpressionUUID->"4158c7ac-541d-4bfa-9cb6-\
7182ed4dc33a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TurnDownTopRightCorner", "[", 
   RowBox[{"GPAMatrix", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_", ",", "up_"}], "}"}], ",", "coefficients_"}], "]"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "initialVertices", ",", "finalVertices", ",", "pathsList", ",", 
      "matrices", ",", "findMatrixEntry"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"initialVertices", "=", 
      RowBox[{"If", "[", 
       RowBox[{"shading", ",", 
        RowBox[{"OddVertices", "[", "g", "]"}], ",", 
        RowBox[{"EvenVertices", "[", "g", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"finalVertices", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Xor", "[", 
         RowBox[{"shading", ",", 
          RowBox[{"OddQ", "[", 
           RowBox[{"down", "+", "1"}], "]"}]}], "]"}], ",", 
        RowBox[{"OddVertices", "[", "g", "]"}], ",", 
        RowBox[{"EvenVertices", "[", "g", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"pathsList", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Outer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"#1", ",", "#2"}], "}"}], ",", 
               RowBox[{"GraphPathsBetween", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"up", "-", "1"}], ",", "#1", ",", "#2"}], "]"}], ",", 
               RowBox[{"GraphPathsBetween", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"down", "+", "1"}], ",", "#1", ",", "#2"}], "]"}]}], 
              "}"}], "&"}], ",", "initialVertices", ",", "finalVertices"}], 
           "]"}], ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"_Vertex", ",", "_Vertex"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"findMatrixEntry", "[", 
       RowBox[{"upPath_", ",", "downPath_"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"s", ",", "f", ",", "i", ",", "j"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"s", "=", 
          RowBox[{
          "downPath", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"f", "=", 
          RowBox[{"downPath", "\[LeftDoubleBracket]", 
           RowBox[{"-", "3"}], "\[RightDoubleBracket]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"i", "=", 
          RowBox[{"FindFirst", "[", 
           RowBox[{
            RowBox[{"GraphPathsBetween", "[", 
             RowBox[{"g", ",", "up", ",", "s", ",", "f"}], "]"}], ",", 
            RowBox[{"upPath", "~", "Join", "~", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"downPath", "\[LeftDoubleBracket]", 
                RowBox[{"-", "2"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"downPath", "\[LeftDoubleBracket]", 
                RowBox[{"-", "3"}], "\[RightDoubleBracket]"}]}], "}"}]}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"j", "=", 
          RowBox[{"FindFirst", "[", 
           RowBox[{
            RowBox[{"GraphPathsBetween", "[", 
             RowBox[{"g", ",", "down", ",", "s", ",", "f"}], "]"}], ",", 
            RowBox[{"Drop", "[", 
             RowBox[{"downPath", ",", 
              RowBox[{"-", "2"}]}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"s", ",", "f"}], "}"}], "/.", "coefficients"}], ")"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"matrices", "=", 
      RowBox[{"pathsList", "/.", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"initial_Vertex", ",", "final_Vertex"}], "}"}], ",", 
          "upPaths_List", ",", "downPaths_List"}], "}"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"initial", ",", "final"}], "}"}], "\[Rule]", 
          RowBox[{"Outer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"LopsidedDimension", "[", 
                 RowBox[{"g", ",", 
                  RowBox[{"#2", "\[LeftDoubleBracket]", 
                   RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
                RowBox[{"-", "1"}]], 
               RowBox[{"findMatrixEntry", "[", 
                RowBox[{"#1", ",", "#2"}], "]"}]}], ")"}], "&"}], ",", 
            "upPaths", ",", "downPaths", ",", "1"}], "]"}]}], ")"}]}]}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"GPAMatrix", "[", 
      RowBox[{"g", ",", "shading", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"down", "+", "1"}], ",", 
         RowBox[{"up", "-", "1"}]}], "}"}], ",", "matrices"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/YvDbVfT55eOW15rHwTRPyylT4DoLp5np0F03LMn
t0B0xMqXYFp856T7IJpDbgmYfrYsSqkZSNe83uMHondwcMaA6HoVoUQQ7XDy
2VQQXXziyQwQXXdDZy6IXv8mZhGINnjPvRpE253dtwZEq2ZdPQWiZU97XwSL
P4u7CqKfXdh8G0Qr6qc+ANFzFPufguhJt7nfguiEEIlPIFqgtIGxBUhP+MzC
AqJT5qZxgOh92S1g+s7XCB4QPXl1K5iWkbouDqLZH9wC09P2lcmAaIEJooog
+lD6lpVrQf7vM14FogEHu7LQ
  
  "],ExpressionUUID->"6cce31fa-e419-4a4f-a48a-6c7dc2ba6be9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TurnUpBottomRightCorner", "[", 
   RowBox[{"GPAMatrix", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_", ",", "up_"}], "}"}], ",", "coefficients_"}], "]"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "initialVertices", ",", "finalVertices", ",", "pathsList", ",", 
      "matrices", ",", "findMatrixEntry"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"initialVertices", "=", 
      RowBox[{"If", "[", 
       RowBox[{"shading", ",", 
        RowBox[{"OddVertices", "[", "g", "]"}], ",", 
        RowBox[{"EvenVertices", "[", "g", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"finalVertices", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Xor", "[", 
         RowBox[{"shading", ",", 
          RowBox[{"OddQ", "[", 
           RowBox[{"up", "+", "1"}], "]"}]}], "]"}], ",", 
        RowBox[{"OddVertices", "[", "g", "]"}], ",", 
        RowBox[{"EvenVertices", "[", "g", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"pathsList", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Outer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"#1", ",", "#2"}], "}"}], ",", 
               RowBox[{"GraphPathsBetween", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"up", "+", "1"}], ",", "#1", ",", "#2"}], "]"}], ",", 
               RowBox[{"GraphPathsBetween", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"down", "-", "1"}], ",", "#1", ",", "#2"}], "]"}]}], 
              "}"}], "&"}], ",", "initialVertices", ",", "finalVertices"}], 
           "]"}], ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"_Vertex", ",", "_Vertex"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"findMatrixEntry", "[", 
       RowBox[{"upPath_", ",", "downPath_"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"s", ",", "f", ",", "i", ",", "j"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"s", "=", 
          RowBox[{
          "upPath", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"f", "=", 
          RowBox[{"upPath", "\[LeftDoubleBracket]", 
           RowBox[{"-", "3"}], "\[RightDoubleBracket]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"i", "=", 
          RowBox[{"FindFirst", "[", 
           RowBox[{
            RowBox[{"GraphPathsBetween", "[", 
             RowBox[{"g", ",", "up", ",", "s", ",", "f"}], "]"}], ",", 
            RowBox[{"Drop", "[", 
             RowBox[{"upPath", ",", 
              RowBox[{"-", "2"}]}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"j", "=", 
          RowBox[{"FindFirst", "[", 
           RowBox[{
            RowBox[{"GraphPathsBetween", "[", 
             RowBox[{"g", ",", "down", ",", "s", ",", "f"}], "]"}], ",", 
            RowBox[{"downPath", "~", "Join", "~", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"upPath", "\[LeftDoubleBracket]", 
                RowBox[{"-", "2"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"upPath", "\[LeftDoubleBracket]", 
                RowBox[{"-", "3"}], "\[RightDoubleBracket]"}]}], "}"}]}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"s", ",", "f"}], "}"}], "/.", "coefficients"}], ")"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"matrices", "=", 
      RowBox[{"pathsList", "/.", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"initial_Vertex", ",", "final_Vertex"}], "}"}], ",", 
          "upPaths_List", ",", "downPaths_List"}], "}"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"initial", ",", "final"}], "}"}], "\[Rule]", 
          RowBox[{"Outer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"LopsidedDimension", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"#1", "\[LeftDoubleBracket]", 
                  RowBox[{"-", "3"}], "\[RightDoubleBracket]"}]}], "]"}], 
               RowBox[{"findMatrixEntry", "[", 
                RowBox[{"#1", ",", "#2"}], "]"}]}], ")"}], "&"}], ",", 
            "upPaths", ",", "downPaths", ",", "1"}], "]"}]}], ")"}]}]}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"GPAMatrix", "[", 
      RowBox[{"g", ",", "shading", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"down", "-", "1"}], ",", 
         RowBox[{"up", "+", "1"}]}], "}"}], ",", "matrices"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/YvDbVfT55eOW15rHwTRPyylT4DoLp5np0F03LMn
t0B0xMqXYFp856T7IJpDbgmYfrYsSqkZSNe83uMHondwcMaA6HoVoUQQ7XDy
2VQQXXziyQwQXXdDZy6IXv8mZhGINnjPvRpE253dtwZEq2ZdPQWiZU97XwSL
P4u7CqKfXdh8G0Qr6qc+ANFzFPufguhJt7nfguiEEIlPIFqgtIGxBUhP+MzC
AqJT5qZxgOh92S1g+s7XCB4QPXl1K5iWkbouDqLZH9wC09P2lcmAaIEJooog
2kVPSH4tkA7zsgPTPv+VVUB0SbeQGYhmj+/yANFGs06B6ar5UqtBtEN5EZgG
AGKPyoc=
  "],ExpressionUUID->"6ceb436d-0b6a-4ff1-8b13-2cdfa0beb624"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddStrandOnRight", "[", 
   RowBox[{"GPAMatrix", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_", ",", "up_"}], "}"}], ",", "coefficients_"}], "]"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "initialVertices", ",", "finalVertices", ",", "pathsList", ",", 
      "matrices", ",", "findMatrixEntry"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"initialVertices", "=", 
      RowBox[{"If", "[", 
       RowBox[{"shading", ",", 
        RowBox[{"OddVertices", "[", "g", "]"}], ",", 
        RowBox[{"EvenVertices", "[", "g", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"finalVertices", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Xor", "[", 
         RowBox[{"shading", ",", 
          RowBox[{"OddQ", "[", 
           RowBox[{"down", "+", "1"}], "]"}]}], "]"}], ",", 
        RowBox[{"OddVertices", "[", "g", "]"}], ",", 
        RowBox[{"EvenVertices", "[", "g", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"pathsList", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Outer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"#1", ",", "#2"}], "}"}], ",", 
               RowBox[{"GraphPathsBetween", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"up", "+", "1"}], ",", "#1", ",", "#2"}], "]"}], ",", 
               RowBox[{"GraphPathsBetween", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"down", "+", "1"}], ",", "#1", ",", "#2"}], "]"}]}], 
              "}"}], "&"}], ",", "initialVertices", ",", "finalVertices"}], 
           "]"}], ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"_Vertex", ",", "_Vertex"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"findMatrixEntry", "[", 
       RowBox[{"upPath_", ",", "downPath_"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"s", ",", "f", ",", "i", ",", "j"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"downPath", "\[LeftDoubleBracket]", 
            RowBox[{"-", "3"}], "\[RightDoubleBracket]"}], "=!=", 
           RowBox[{"upPath", "\[LeftDoubleBracket]", 
            RowBox[{"-", "3"}], "\[RightDoubleBracket]"}]}], ",", "0", ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"s", "=", 
            RowBox[{
            "downPath", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"f", "=", 
            RowBox[{"downPath", "\[LeftDoubleBracket]", 
             RowBox[{"-", "3"}], "\[RightDoubleBracket]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"i", "=", 
            RowBox[{"FindFirst", "[", 
             RowBox[{
              RowBox[{"GraphPathsBetween", "[", 
               RowBox[{"g", ",", "up", ",", "s", ",", "f"}], "]"}], ",", 
              RowBox[{"Drop", "[", 
               RowBox[{"upPath", ",", 
                RowBox[{"-", "2"}]}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"j", "=", 
            RowBox[{"FindFirst", "[", 
             RowBox[{
              RowBox[{"GraphPathsBetween", "[", 
               RowBox[{"g", ",", "down", ",", "s", ",", "f"}], "]"}], ",", 
              RowBox[{"Drop", "[", 
               RowBox[{"downPath", ",", 
                RowBox[{"-", "2"}]}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"s", ",", "f"}], "}"}], "/.", "coefficients"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}]}], 
         "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"matrices", "=", 
      RowBox[{"pathsList", "/.", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"initial_Vertex", ",", "final_Vertex"}], "}"}], ",", 
          "upPaths_List", ",", "downPaths_List"}], "}"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"initial", ",", "final"}], "}"}], "\[Rule]", 
          RowBox[{"Outer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"findMatrixEntry", "[", 
              RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ",", "upPaths", ",", 
            "downPaths", ",", "1"}], "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"GPAMatrix", "[", 
      RowBox[{"g", ",", "shading", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"down", "+", "1"}], ",", 
         RowBox[{"up", "+", "1"}]}], "}"}], ",", "matrices"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/YvDbVfT55eOW15rHwTRPyylT4DoLp5np0F03LMn
t0B0xMqXYFp856T7IJpDbgmYfrYsSqkZSNe83uMHondwcMaA6HoVoUQQ7XDy
2VQQXXziyQwQXXdDZy6IXv8mZhGINnjPvRpE253dtwZEq2ZdPQWiZU97XwSL
P4u7CqKfXdh8G0Qr6qc+ANFzFPufguhJt7nfguiEEIlPIFqgtIGxBUhP+MzC
AqJT5qZxgOh92S1g+s7XCB4QPXl1K5iWkbouDqLZH9wC09P2lcmAaIEJooog
+lD6lpVrQf7vM14Fop8eDtgOov/xzDoAoq0YJ58B0XMWv70AogG7ZMej
  
  "],ExpressionUUID->"6eb12de4-ebe8-4d59-85e9-507b41796320"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPAElement", "[", 
   RowBox[{"GPAMatrix", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"down_", ",", "up_"}], "}"}], ",", "values_"}], "]"}], "]"}], ":=",
   "\[IndentingNewLine]", 
  RowBox[{"GPAElement", "[", 
   RowBox[{"g", ",", "shading", ",", 
    RowBox[{"{", 
     RowBox[{"down", ",", "up"}], "}"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"values", "/.", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"initial_Vertex", ",", "final_Vertex"}], "}"}], "\[Rule]", 
         "matrix_"}], ")"}], "\[RuleDelayed]", "\[IndentingNewLine]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"downPaths", "=", 
            RowBox[{"GraphPathsBetween", "[", 
             RowBox[{"g", ",", "down", ",", "initial", ",", "final"}], 
             "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"upPaths", "=", 
            RowBox[{"GraphPathsBetween", "[", 
             RowBox[{"g", ",", "up", ",", "initial", ",", "final"}], 
             "]"}]}]}], "\[IndentingNewLine]", "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "downPaths", "]"}], "\[Equal]", "0"}], 
            "\[Or]", 
            RowBox[{
             RowBox[{"Length", "[", "upPaths", "]"}], "\[Equal]", "0"}]}], 
           ",", 
           RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Outer", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#1", "~", "Join", "~", 
                   RowBox[{"Most", "[", 
                    RowBox[{"Reverse", "[", 
                    RowBox[{"Most", "[", "#2", "]"}], "]"}], "]"}]}], "&"}], 
                 ",", "upPaths", ",", "downPaths", ",", "1"}], "]"}], ",", 
               "matrix"}], "}"}], ",", "2"}], "]"}]}], "]"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4468541589085197`*^9, 3.446854192485771*^9}, {
  3.446854241556961*^9, 3.4468543322057858`*^9}, {3.446854388516992*^9, 
  3.446854441315452*^9}, {3.483112282765861*^9, 3.483112286455879*^9}, {
  3.4831125485017853`*^9, 3.483112629054243*^9}, {3.483113531495997*^9, 
  3.483113539581093*^9}, {3.483114363793109*^9, 3.4831144341971893`*^9}, {
  3.483114640462757*^9, 
  3.483114660829763*^9}},ExpressionUUID->"533a5451-3993-4f22-ad02-\
628c69bb2c10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPACoefficients", "[", 
   RowBox[{"GPAMatrix", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"shading", ":", 
      RowBox[{"(", 
       RowBox[{"True", "|", "False"}], ")"}]}], ",", "bdy_", ",", 
     "matrices_List"}], "]"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Last", "/@", "matrices"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.445918764654952*^9, 3.445918801350953*^9}, {
   3.446850043013908*^9, 3.446850043211912*^9}, {3.446855045633168*^9, 
   3.446855067408519*^9}, 
   3.48311229236833*^9},ExpressionUUID->"b36e17d3-e870-4c72-baed-\
3a7342000ed4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolveTwoTermEquations", "[", 
   RowBox[{"conditions_", ",", "variablePattern_", ",", 
    RowBox[{"variablePreferenceFunction_:", 
     RowBox[{"(", 
      RowBox[{"#", "&"}], ")"}]}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "constantConditions", ",", "oneVariableConditions", ",", 
      "twoVariableConditions", ",", "sortedConditions", ",", "condition", ",",
       "targetVariable", ",", "solutions"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sortedConditions", "=", "conditions"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"While", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"DebugPrint", "[", "\"\<... sorting conditions\>\"", "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "constantConditions", ",", "oneVariableConditions", ",", 
           "twoVariableConditions", ",", "sortedConditions"}], "}"}], "=", 
         RowBox[{"Flatten", "/@", 
          RowBox[{
           RowBox[{"Reap", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Sow", "[", 
                RowBox[{"#", ",", 
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Union", "[", 
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", "variablePattern", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], "]"}], 
                   "]"}], "/.", 
                  RowBox[{
                   RowBox[{"n_", "/;", 
                    RowBox[{"n", "\[GreaterEqual]", "3"}]}], "\[RuleDelayed]",
                    "\[Infinity]"}]}]}], "]"}], "&"}], "/@", 
              "sortedConditions"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "2", ",", "\[Infinity]"}], "}"}]}], 
            "]"}], "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}],
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{"constantConditions", ",", "0"}], "]"}], "]"}], ">", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
           "DebugPrint", "[", 
            "\"\<... no solution! This should be impossible; 0 always \
works.\>\"", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"DebugPrint", "[", "constantConditions", "]"}]}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"DebugPrint", "[", 
         RowBox[{"\"\<... found \>\"", ",", 
          RowBox[{"Length", "[", "oneVariableConditions", "]"}], ",", 
          "\"\< and \>\"", ",", " ", 
          RowBox[{"Length", "[", "twoVariableConditions", "]"}], ",", 
          "\"\< one- and two-variable conditions.\>\""}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "oneVariableConditions", "]"}], "+", 
          RowBox[{"Length", "[", "twoVariableConditions", "]"}]}], ">", 
         "0"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"oneVariableConditions", ",", "variablePattern", ",", 
            RowBox[{
             RowBox[{"RootReduce", "[", 
              RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"x", ":", "variablePattern"}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{"x", "=", "0"}], ")"}]}], ",", "\[Infinity]"}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"condition", "=", 
             RowBox[{"Collect", "[", 
              RowBox[{"#", ",", "variablePattern", ",", "Together"}], "]"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"condition", "=!=", "0"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"targetVariable", "=", 
                RowBox[{"First", "[", 
                 RowBox[{"SortBy", "[", 
                  RowBox[{
                   RowBox[{"Cases", "[", 
                    RowBox[{"condition", ",", "variablePattern", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], ",", 
                   "variablePreferenceFunction"}], "]"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"solutions", "=", 
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{"condition", "\[Equal]", "0"}], ",", 
                  "targetVariable"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "solutions", "]"}], "\[Equal]", 
                  "1"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Collect", "[", 
                   RowBox[{
                    RowBox[{
                    "solutions", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", "variablePattern", ",", 
                    "Together"}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
                   
                   RowBox[{"(", 
                    RowBox[{"x", "=", "y"}], ")"}]}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Print", "[", 
                   RowBox[{
                   "\"\<Something went wrong:\>\"", ",", "condition", ",", 
                    "\"\< \>\"", ",", "solutions"}], "]"}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}], ";"}], ")"}], "&"}], "/@", "twoVariableConditions"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "sortedConditions"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4668657851027193`*^9, 3.466865842008328*^9}, {
   3.466865886018044*^9, 3.4668659172220573`*^9}, {3.4668676450338163`*^9, 
   3.46686765414299*^9}, 
   3.46686772570022*^9},ExpressionUUID->"48abb13b-f2bf-44be-a9b2-\
cfd0d27f180f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ProgressiveSolve", "[", 
   RowBox[{"conditions_", ",", "variablePattern_", ",", 
    RowBox[{"variablePreferenceFunction_:", 
     RowBox[{"(", 
      RowBox[{"#", "&"}], ")"}]}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sortedConditions", ",", "n", ",", 
      RowBox[{"counter", "=", "0"}], ",", "condition", ",", "targetVariable", 
      ",", "solutions"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sortedConditions", "=", "conditions"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sortedConditions", "=", 
      RowBox[{"SolveTwoTermEquations", "[", 
       RowBox[{"sortedConditions", ",", "variablePattern"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"++", "counter"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"counter", ",", "20"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"DebugPrint", "[", 
            RowBox[{"counter", ",", "\"\</\>\"", ",", 
             RowBox[{"Length", "[", "sortedConditions", "]"}]}], "]"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"condition", "=", 
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", "variablePattern", ",", "Together"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"condition", "=!=", "0"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"targetVariable", "=", 
             RowBox[{"First", "[", 
              RowBox[{"SortBy", "[", 
               RowBox[{
                RowBox[{"Cases", "[", 
                 RowBox[{"condition", ",", "variablePattern", ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], ",", 
                "variablePreferenceFunction"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"solutions", "=", 
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{"condition", "\[Equal]", "0"}], ",", 
               "targetVariable"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "solutions", "]"}], "\[Equal]", "1"}], 
              ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Collect", "[", 
                RowBox[{
                 RowBox[{
                 "solutions", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}], ",", "variablePattern", ",", 
                 "Together"}], "]"}], "/.", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
                RowBox[{"(", 
                 RowBox[{"x", "=", "y"}], ")"}]}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<Something went wrong:\>\"", ",", "condition", ",", 
                 "\"\< \>\"", ",", "solutions"}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ";"}], "\[IndentingNewLine]", ")"}], "&"}], "/@", 
      "sortedConditions"}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", "}"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.445969886381131*^9, 3.445969999803393*^9}, {
   3.445970303616943*^9, 3.445970589782577*^9}, {3.445970631135971*^9, 
   3.4459706496792316`*^9}, {3.445970723734116*^9, 3.445970797205065*^9}, {
   3.44597082848446*^9, 3.4459708593118763`*^9}, {3.4459709081550303`*^9, 
   3.4459709109420977`*^9}, {3.445970999214727*^9, 3.4459710755865707`*^9}, {
   3.445971138079391*^9, 3.445971154158495*^9}, {3.445971245790365*^9, 
   3.445971267441613*^9}, {3.4459712975017433`*^9, 3.445971300966325*^9}, {
   3.445971469097925*^9, 3.445971479446932*^9}, {3.44597177884158*^9, 
   3.445971798491016*^9}, {3.445971950736411*^9, 3.445971954690887*^9}, {
   3.4459720407109947`*^9, 3.445972043197156*^9}, {3.4459721148595943`*^9, 
   3.445972128055202*^9}, 3.445972161629624*^9, {3.445972196089596*^9, 
   3.445972218529476*^9}, {3.446150758473439*^9, 3.446150809246923*^9}, {
   3.44617095278127*^9, 3.446170952994084*^9}, {3.446171080363715*^9, 
   3.446171084324627*^9}, {3.446171209468307*^9, 3.446171259392158*^9}, {
   3.446171358787632*^9, 3.446171380257815*^9}, {3.4461714441818247`*^9, 
   3.446171485227727*^9}, {3.446171533553928*^9, 3.44617156867069*^9}, {
   3.446171632639716*^9, 3.446171668450346*^9}, {3.446172024189744*^9, 
   3.4461721032611103`*^9}, 3.446637579466033*^9, {3.44663817785651*^9, 
   3.446638302212915*^9}, {3.446638338169264*^9, 3.4466384105779247`*^9}, {
   3.446638464587324*^9, 3.446638575170089*^9}, {3.446638627230872*^9, 
   3.4466391243800497`*^9}, {3.446639157044132*^9, 3.446639159092073*^9}, {
   3.4466399085411263`*^9, 3.4466400114135227`*^9}, {3.446640071158626*^9, 
   3.4466401213408537`*^9}, {3.446640157909232*^9, 3.446640158009733*^9}, {
   3.446640192294561*^9, 3.446640203466585*^9}, {3.446645735432404*^9, 
   3.446645762703086*^9}, {3.4466458201130533`*^9, 3.446645833678358*^9}, {
   3.446645883638495*^9, 3.44664591205562*^9}, {3.446646299457704*^9, 
   3.446646380105295*^9}, {3.446646411057406*^9, 3.4466464360479183`*^9}, 
   3.446646498406468*^9, {3.446646614676775*^9, 3.446646619181224*^9}, {
   3.446646775976603*^9, 3.4466467810976954`*^9}, {3.4466468298944387`*^9, 
   3.4466468325721703`*^9}, 3.446646868859942*^9, {3.446647694938039*^9, 
   3.4466477062783337`*^9}, {3.446868349150992*^9, 3.4468683624515123`*^9}, {
   3.4469095515513287`*^9, 3.446909558837973*^9}, {3.461716465220813*^9, 
   3.461716475437079*^9}, {3.466865629335499*^9, 3.466865629650984*^9}, {
   3.4668657488870497`*^9, 3.46686576470743*^9}, {3.4668658364047127`*^9, 
   3.466865883159504*^9}, {3.4668659325325413`*^9, 
   3.466865951905347*^9}},ExpressionUUID->"0037fc7b-c07d-4112-98b6-\
ab536f52ad14"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"VertexPreferences", "[", "g_GradedBigraph", "]"}], "[", 
   RowBox[{"Vertex", "[", 
    RowBox[{"d_", ",", "k_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"LopsidedDimension", "[", 
     RowBox[{"g", ",", 
      RowBox[{"Vertex", "[", 
       RowBox[{"d", ",", "k"}], "]"}]}], "]"}]}], "+", 
   RowBox[{"0.1", " ", "k"}], "+", 
   RowBox[{"0.01", "d"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4459684862396517`*^9, 3.4459684960299177`*^9}, {
  3.4459685261325808`*^9, 3.445968570840234*^9}, {3.445968741354023*^9, 
  3.445968746956993*^9}, {3.44596883257246*^9, 3.445968838021318*^9}, {
  3.446846238711916*^9, 
  3.4468462393785677`*^9}},ExpressionUUID->"e47af9ae-f571-4251-9232-\
2ab919c61bad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LoopPreferences", "[", "g_", "]"}], "[", "loop_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"1.", "+", 
      RowBox[{".01", "k"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{
        RowBox[{"Length", "[", "loop", "]"}], "/", "2"}]}], "}"}]}], "]"}], 
   ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"VertexPreferences", "[", "g", "]"}], "/@", 
     RowBox[{"loop", "\[LeftDoubleBracket]", 
      RowBox[{";;", ";;", "2"}], "\[RightDoubleBracket]"}]}], 
    ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.445968563682519*^9, 3.445968598231353*^9}, {
  3.445968691730507*^9, 3.4459686970883493`*^9}, {3.445968902713396*^9, 
  3.445968972588442*^9}, {3.4461710494049273`*^9, 
  3.446171066106533*^9}},ExpressionUUID->"27bd9523-9c14-46f6-a6f4-\
6f766847d6a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LowestWeightEigenvectorConditions", "[", 
    RowBox[{
     RowBox[{"k", ":", 
      RowBox[{"GPAElement", "[", 
       RowBox[{"g_", ",", "shading_", ",", 
        RowBox[{"{", 
         RowBox[{"down_", ",", "up_"}], "}"}], ",", "coefficients_"}], 
       "]"}]}], ",", "\[Lambda]0_"}], "]"}], "/;", 
   RowBox[{"up", "\[GreaterEqual]", "2"}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Lambda]", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"NumericQ", "[", "\[Lambda]0", "]"}], ",", 
        RowBox[{"ToNumberField", "[", 
         RowBox[{
          RowBox[{"RootReduce", "[", "\[Lambda]0", "]"}], ",", 
          RowBox[{"NumberFieldGenerator", "[", 
           RowBox[{
           "k", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "]"}]}], "]"}], ",", "\[Lambda]0"}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"EnlargeNumberField", "[", 
       RowBox[{"k", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       "]"}], "[", "\[Lambda]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"DebugPrint", "[", "\"\<... preparing first cap\>\"", "]"}], 
        ";", 
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"CapAt", "[", 
          RowBox[{"k", ",", "1"}], "]"}], "]"}]}], ")"}], "~", "Join", "~", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"up", "\[GreaterEqual]", "3"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"DebugPrint", "[", "\"\<... preparing second cap\>\"", "]"}],
          ";", 
         RowBox[{"GPACoefficients", "[", 
          RowBox[{"CapAt", "[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "DebugPrint", "[", "\"\<... preparing partial trace\>\"", "]"}], ";", 
         RowBox[{"GPACoefficients", "[", 
          RowBox[{"PartialTrace", "[", "k", "]"}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], "~", "Join", "~", "\[IndentingNewLine]", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"DebugPrint", "[", "\"\<... preparing rotation\>\"", "]"}], 
        ";", 
        RowBox[{"GPACoefficients", "[", 
         RowBox[{
          RowBox[{"RotateTwoClicks", "[", "k", "]"}], "-", 
          RowBox[{"\[Lambda]", " ", "k"}]}], "]"}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.445919393006501*^9, 3.445919401849578*^9}, {
   3.445919505999041*^9, 3.445919508006422*^9}, {3.445969726619781*^9, 
   3.4459698283466253`*^9}, {3.446141299513878*^9, 3.4461413022485943`*^9}, {
   3.446149684604862*^9, 3.446149744641642*^9}, {3.4461699495977907`*^9, 
   3.446169959725525*^9}, {3.446850050073351*^9, 3.446850058687944*^9}, {
   3.446909712188327*^9, 3.4469097435616198`*^9}, {3.446910582277701*^9, 
   3.446910597450952*^9}, {3.469138329847617*^9, 3.4691383823504877`*^9}, 
   3.481811417953023*^9, {3.48181334024564*^9, 3.481813343834915*^9}, {
   3.508773686280005*^9, 3.508773692253665*^9}, {3.50877376957824*^9, 
   3.508773835937017*^9}, {3.508773952612857*^9, 3.508773955677393*^9}, {
   3.510589726316659*^9, 
   3.5105897302994127`*^9}},ExpressionUUID->"507b638a-352b-407a-82e4-\
1c76a9c1f38a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LowestWeightEigenspace", "[", 
    RowBox[{"g_GradedBigraph", ",", "\[Lambda]_", ",", 
     RowBox[{"m0_:", "Automatic"}]}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "result", ",", "f", ",", "kernel", ",", "conditions", ",", "solution", 
       ",", "variables", ",", "matrix", ",", "c", ",", "m"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m0", "===", "Automatic"}], ",", 
         RowBox[{
          RowBox[{"DepthOfBranchPoint", "[", "g", "]"}], "+", "1"}], ",", 
         "m0"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"DebugPrint", "[", "\"\<Preparing test kernel...\>\"", "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"kernel", "=", 
       RowBox[{"VariableGPAElement", "[", 
        RowBox[{"g", ",", "False", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "m"}], "}"}], ",", "f"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
      "DebugPrint", "[", 
       "\"\<Preparing low weight eigenspace conditions...\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions", "=", 
       RowBox[{"LowestWeightEigenvectorConditions", "[", 
        RowBox[{"kernel", ",", "\[Lambda]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
      "DebugPrint", "[", "\"\<Beginning progressive solve...\>\"", "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"solution", "=", 
       RowBox[{"ProgressiveSolve", "[", 
        RowBox[{"conditions", ",", "_f", ",", 
         RowBox[{
          RowBox[{"LoopPreferences", "[", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
      "DebugPrint", "[", "\"\<Unfolding definitions for f...\>\"", "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"DownValues", "[", "f", "]"}], "=", 
       RowBox[{
        RowBox[{"DownValues", "[", "f", "]"}], "/.", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a_", "\[RuleDelayed]", "b_"}], ")"}], "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{"a", "\[RuleDelayed]", 
           RowBox[{"Evaluate", "[", "b", "]"}]}], ")"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
      "DebugPrint", "[", "\"\<Applying solution rules to test kernel...\>\"", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"kernel", "=", 
       RowBox[{"kernel", "/.", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"y", "/.", "solution"}], ",", "_f", ",", "Together"}], 
             "]"}], ")"}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
      "DebugPrint", "[", "\"\<Finding remaining variables...\>\"", "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"variables", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Cases", "[", 
         RowBox[{"kernel", ",", "_f", ",", "\[Infinity]"}], "]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"DebugPrint", "[", "\"\<Replacing variables...\>\"", "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"matrix", "=", 
       RowBox[{
        RowBox[{"GPAMatrix", "[", "kernel", "]"}], "/.", 
        RowBox[{"Thread", "[", 
         RowBox[{"variables", "\[Rule]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"c", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "variables", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"DebugPrint", "[", "\"\<Preparing basis.\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"GPAMatrix", "[", "kernel", "]"}], "/.", 
           RowBox[{"Thread", "[", 
            RowBox[{"variables", "\[Rule]", 
             RowBox[{"UnitVector", "[", 
              RowBox[{
               RowBox[{"Length", "[", "variables", "]"}], ",", "i"}], "]"}]}],
             "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "variables", "]"}]}], "}"}]}], "]"}]}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"result", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LowestWeightEigenspace", "[", 
          RowBox[{"g", ",", "\[Lambda]", ",", "m0"}], "]"}], "=", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "cc", "}"}], ",", 
           RowBox[{"Evaluate", "[", 
            RowBox[{"matrix", "/.", 
             RowBox[{"c", "\[Rule]", "cc"}]}], "]"}]}], "]"}]}], ")"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
      "DebugPrint", "[", "\"\<... finished LowestWeightEigenspace\>\"", "]"}],
       ";", "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQXcNQ+XT1mpeOPyx4P4Dod0tjvoDoJxtc/oDoRWEH
kx4A6SU9n3JA9L+tBrFf17501BXtBdOpR91qvwFpuVWLwfQCx4UrQHRM79PV
IFqvb/cfEC0R9AJM79gt8uI7kF59+94bEH12QXtv2LqXjgv3zJoGol+wzdoA
okVspm4E0ZN0LfPCgfSvg0klIFppy/yKaCBd9zaqEkS3/V31CkRbfZV8C6IT
NcxaSoG0mU7PZBC9/gLjUhDNdOzbMhDN3d2zCUSbWGhuBtGL2h9vB9FJn96B
af2qp7tB9LZrgodAtP125Q9B6186XpitDqZV+p58AdEzag2ZgoH0pWuZL1Iv
vHTM+mX9EkSvcF30c5XqK8eDq7T/guh/n574rQbSL6pTI0D0FId9sSD6zvK7
CSD6jAlnLog2l1ID01Mivhi4XX7t6OHfbQiiAUdJ7nI=
  
  "],ExpressionUUID->"11153551-e49b-407b-b5fe-440fbb784497"]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{974, 874},
WindowMargins->{{326, Automatic}, {Automatic, 193}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 27, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 444, 8, 68, "Text", "ExpressionUUID" -> \
"c75e0681-9a56-4613-b5cd-687e4ecd5545"],
Cell[1005, 30, 309, 8, 32, "Input", "ExpressionUUID" -> \
"2e306843-41ae-4630-bcba-5e41abe9122a"],
Cell[1317, 40, 1498, 40, 112, "Input", "ExpressionUUID" -> \
"afbe983d-090c-465e-977c-d8121f4ad1f2",
 InitializationCell->True],
Cell[2818, 82, 2854, 75, 154, "Input", "ExpressionUUID" -> \
"7d2623f2-f8b3-444c-b489-0d28d7e901bd",
 InitializationCell->True],
Cell[5675, 159, 887, 22, 70, "Input", "ExpressionUUID" -> \
"1cff8eb1-7846-4d8c-bb66-ea5ed76cc0d3",
 InitializationCell->True],
Cell[6565, 183, 1234, 34, 112, "Input", "ExpressionUUID" -> \
"59faec5d-1a88-4944-9e66-22c017bb990c",
 InitializationCell->True],
Cell[7802, 219, 1140, 30, 91, "Input", "ExpressionUUID" -> \
"2829368f-ee32-4b83-a126-3101b0ced60d",
 InitializationCell->True],
Cell[8945, 251, 491, 12, 48, "Input", "ExpressionUUID" -> \
"047d289a-568a-4a3d-b6b9-18656732a5c2",
 InitializationCell->True],
Cell[9439, 265, 507, 12, 48, "Input", "ExpressionUUID" -> \
"fb7b90cd-863e-4207-ab47-cb9bdb5f37b1",
 InitializationCell->True],
Cell[9949, 279, 978, 22, 70, "Input", "ExpressionUUID" -> \
"3e4ee38d-400f-48af-8a3a-3045ca90fa0c",
 InitializationCell->True],
Cell[10930, 303, 886, 25, 70, "Input", "ExpressionUUID" -> \
"b3b7098d-187e-4dc0-88d9-b5f68d5f4f8a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[11841, 332, 194, 4, 44, "Subsection", "ExpressionUUID" -> \
"a53adab3-ea89-45d3-bbce-f9aa5bd9bff1",
 InitializationCell->True],
Cell[12038, 338, 524, 14, 72, "Input", "ExpressionUUID" -> \
"0c19f23a-71e3-499c-8b6e-0d759e75aa97",
 InitializationCell->True],
Cell[12565, 354, 1066, 30, 112, "Input", "ExpressionUUID" -> \
"1ac220d2-ec84-44d9-ab30-be5b805fe980",
 InitializationCell->True],
Cell[13634, 386, 2124, 50, 259, "Input", "ExpressionUUID" -> \
"fb0c4b45-2765-43aa-b794-e47e0a2a2fe2",
 InitializationCell->True],
Cell[15761, 438, 1542, 39, 172, "Input", "ExpressionUUID" -> \
"1c4cf3d5-7d7e-4a7a-b91a-52adccd9221b",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[17340, 482, 195, 4, 44, "Subsection", "ExpressionUUID" -> \
"7fd60593-19db-41e4-853f-59cb850ad07e",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[17560, 490, 198, 3, 35, "Subsubsection", "ExpressionUUID" -> \
"6abd4596-34c5-4f12-b3a8-1e587df23309",
 InitializationCell->True],
Cell[17761, 495, 839, 24, 70, "Input", "ExpressionUUID" -> \
"db7c2279-ca9e-451a-80ac-07e0f39f5b00",
 InitializationCell->True],
Cell[18603, 521, 662, 12, 68, "Text", "ExpressionUUID" -> \
"7bd07df5-c42b-47b8-8143-c91e656f6dfb",
 InitializationCell->True],
Cell[19268, 535, 836, 21, 91, "Input", "ExpressionUUID" -> \
"4ad267c8-071b-4875-94fc-f6657ae91fe4",
 InitializationCell->True],
Cell[20107, 558, 1955, 49, 140, "Input", "ExpressionUUID" -> \
"77c8d589-d6ba-4970-b346-28c7abcf41c7",
 InitializationCell->True],
Cell[22065, 609, 2056, 50, 140, "Input", "ExpressionUUID" -> \
"35b9816e-9a2e-4745-afc5-a440320120d8",
 InitializationCell->True],
Cell[24124, 661, 2920, 67, 203, "Input", "ExpressionUUID" -> \
"e3202103-bd3d-4e19-81b1-4ca2802c3618",
 InitializationCell->True],
Cell[27047, 730, 781, 21, 91, "Input", "ExpressionUUID" -> \
"a9320241-c321-4405-b2fc-312067dc2cf5",
 InitializationCell->True],
Cell[27831, 753, 3186, 72, 224, "Input", "ExpressionUUID" -> \
"fecb2a95-2729-443f-9df0-a147cc6d0ca2",
 InitializationCell->True],
Cell[31020, 827, 2832, 66, 280, "Input", "ExpressionUUID" -> \
"3198f87d-6a75-4648-99f7-c37ed8c8674a",
 InitializationCell->True],
Cell[33855, 895, 3285, 76, 308, "Input", "ExpressionUUID" -> \
"b743efc0-07cd-4fee-965f-d03101710921",
 InitializationCell->True],
Cell[37143, 973, 3111, 77, 283, "Input", "ExpressionUUID" -> \
"f6cc8f0f-609f-4ab1-b9a7-34b0408e65a6",
 InitializationCell->True],
Cell[40257, 1052, 641, 18, 70, "Input", "ExpressionUUID" -> \
"8cd4fe33-7cbb-40ba-9fd7-35f0561b06e8",
 InitializationCell->True],
Cell[40901, 1072, 1853, 46, 175, "Input", "ExpressionUUID" -> \
"95073169-0722-4d5c-a853-7ec9e5e424c9",
 InitializationCell->True],
Cell[42757, 1120, 1971, 50, 210, "Input", "ExpressionUUID" -> \
"806e7036-e31f-491c-8879-04c225d71db3",
 InitializationCell->True],
Cell[44731, 1172, 1873, 47, 175, "Input", "ExpressionUUID" -> \
"4499cdb6-bfd4-420f-b6cb-cf76904c3713",
 InitializationCell->True],
Cell[46607, 1221, 1825, 48, 181, "Input", "ExpressionUUID" -> \
"4e4634b5-5842-44b2-8fd4-762993542b66",
 InitializationCell->True],
Cell[48435, 1271, 2144, 51, 175, "Input", "ExpressionUUID" -> \
"55f5bf99-c23b-415f-9692-0ebad37e5bcd",
 InitializationCell->True],
Cell[50582, 1324, 1897, 44, 133, "Input", "ExpressionUUID" -> \
"00b4e0e4-dfd3-4b1d-a4f8-092f72380046",
 InitializationCell->True],
Cell[52482, 1370, 1661, 38, 91, "Input", "ExpressionUUID" -> \
"c374ee97-a159-4c03-8a5a-2a4e2bfd8b2f",
 InitializationCell->True],
Cell[54146, 1410, 2409, 60, 154, "Input", "ExpressionUUID" -> \
"7dc19123-d878-4e2f-952f-b17b20bd4990",
 InitializationCell->True],
Cell[56558, 1472, 1302, 35, 112, "Input", "ExpressionUUID" -> \
"74f48fca-ecbe-4340-b85a-e24e872796bc",
 InitializationCell->True],
Cell[57863, 1509, 3129, 75, 217, "Input", "ExpressionUUID" -> \
"e92a4b24-30a8-40fa-923e-7444392c99c3",
 InitializationCell->True],
Cell[60995, 1586, 1212, 32, 175, "Input", "ExpressionUUID" -> \
"e6464702-bb68-4417-b09c-a0d1335227f1",
 InitializationCell->True],
Cell[62210, 1620, 3136, 76, 175, "Input", "ExpressionUUID" -> \
"88100bbd-2cfd-4112-9efc-6cfc83fe323c",
 InitializationCell->True],
Cell[65349, 1698, 1394, 37, 133, "Input", "ExpressionUUID" -> \
"32df3cef-7d1b-42b9-8e4e-51a64b00bed3",
 InitializationCell->True],
Cell[66746, 1737, 2725, 53, 154, "Input", "ExpressionUUID" -> \
"3803df35-38b3-47d0-a62a-8d4518689583",
 InitializationCell->True],
Cell[69474, 1792, 2479, 47, 91, "Input", "ExpressionUUID" -> \
"980801a4-1ec8-4028-913d-cd4890b30790",
 InitializationCell->True],
Cell[71956, 1841, 3916, 79, 323, "Input", "ExpressionUUID" -> \
"854ed6cc-81bc-4238-9ec7-de41e2e7b850",
 InitializationCell->True],
Cell[75875, 1922, 1637, 37, 196, "Input", "ExpressionUUID" -> \
"d5669c8a-7e42-46be-b23f-895babba9d69",
 InitializationCell->True],
Cell[77515, 1961, 497, 12, 48, "Input", "ExpressionUUID" -> \
"18d61bff-7338-4ead-95f4-bf1996b07c71",
 InitializationCell->True],
Cell[78015, 1975, 3757, 91, 238, "Input", "ExpressionUUID" -> \
"bdce24ea-ed4e-49c4-8c42-7bd774e6dba2",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[81809, 2071, 187, 4, 35, "Subsubsection", "ExpressionUUID" -> \
"44281b8b-486d-4c7d-b734-7d3e0588e3f9",
 InitializationCell->True],
Cell[81999, 2077, 988, 27, 91, "Input", "ExpressionUUID" -> \
"50e39fad-c5a4-4efc-b2f5-d7ef8cc8ed98",
 InitializationCell->True],
Cell[82990, 2106, 1795, 46, 175, "Input", "ExpressionUUID" -> \
"c8261bb6-94c2-4f04-94b2-dea20806799c",
 InitializationCell->True],
Cell[84788, 2154, 2180, 57, 196, "Input", "ExpressionUUID" -> \
"1ab4fc93-c173-4324-b30c-7711e9f4d8e2",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[87005, 2216, 248, 5, 35, "Subsubsection", "ExpressionUUID" -> \
"e840cd44-199b-4d75-9ad4-dca7b47f8f5b",
 InitializationCell->True],
Cell[87256, 2223, 2691, 64, 238, "Input", "ExpressionUUID" -> \
"af95b079-8fee-438d-99fa-00754c90e3b5",
 InitializationCell->True],
Cell[89950, 2289, 890, 23, 91, "Input", "ExpressionUUID" -> \
"2cca010b-b1b0-493e-8e55-0281fc411898",
 InitializationCell->True],
Cell[90843, 2314, 1156, 32, 112, "Input", "ExpressionUUID" -> \
"aaef0db9-022a-4599-967c-e089a9357714",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[92048, 2352, 183, 4, 44, "Subsection", "ExpressionUUID" -> \
"eb8f82a8-3cec-401f-ac90-258393a8f0e4",
 InitializationCell->True],
Cell[92234, 2358, 3844, 94, 280, "Input", "ExpressionUUID" -> \
"6ff5d26e-dcc5-4ed2-92b9-d69d38799e31",
 InitializationCell->True],
Cell[96081, 2454, 1789, 45, 91, "Input", "ExpressionUUID" -> \
"52b8682d-8e5f-409e-92e6-1d8f8e47f838",
 InitializationCell->True],
Cell[97873, 2501, 1530, 39, 91, "Input", "ExpressionUUID" -> \
"744eed21-3e07-41c3-98d7-36fccde9ef57",
 InitializationCell->True],
Cell[99406, 2542, 940, 25, 70, "Input", "ExpressionUUID" -> \
"6a6cf49a-8918-46e1-9890-05cbce4af27c",
 InitializationCell->True],
Cell[100349, 2569, 951, 27, 70, "Input", "ExpressionUUID" -> \
"4158c7ac-541d-4bfa-9cb6-7182ed4dc33a",
 InitializationCell->True],
Cell[101303, 2598, 6108, 151, 541, "Input", "ExpressionUUID" -> \
"6cce31fa-e419-4a4f-a48a-6c7dc2ba6be9",
 InitializationCell->True],
Cell[107414, 2751, 6061, 149, 532, "Input", "ExpressionUUID" -> \
"6ceb436d-0b6a-4ff1-8b13-2cdfa0beb624",
 InitializationCell->True],
Cell[113478, 2902, 5982, 147, 553, "Input", "ExpressionUUID" -> \
"6eb12de4-ebe8-4d59-85e9-507b41796320",
 InitializationCell->True],
Cell[119463, 3051, 2857, 69, 238, "Input", "ExpressionUUID" -> \
"533a5451-3993-4f22-ad02-628c69bb2c10",
 InitializationCell->True],
Cell[122323, 3122, 647, 16, 70, "Input", "ExpressionUUID" -> \
"b36e17d3-e870-4c72-baed-3a7342000ed4",
 InitializationCell->True],
Cell[122973, 3140, 6680, 152, 721, "Input", "ExpressionUUID" -> \
"48abb13b-f2bf-44be-a9b2-cfd0d27f180f",
 InitializationCell->True],
Cell[129656, 3294, 6287, 121, 427, "Input", "ExpressionUUID" -> \
"0037fc7b-c07d-4112-98b6-ab536f52ad14",
 InitializationCell->True],
Cell[135946, 3417, 788, 20, 48, "Input", "ExpressionUUID" -> \
"e47af9ae-f571-4251-9232-2ab919c61bad",
 InitializationCell->True],
Cell[136737, 3439, 900, 25, 48, "Input", "ExpressionUUID" -> \
"27bd9523-9c14-46f6-a6f4-6f766847d6a5",
 InitializationCell->True],
Cell[137640, 3466, 3441, 80, 238, "Input", "ExpressionUUID" -> \
"507b638a-352b-407a-82e4-1c76a9c1f38a",
 InitializationCell->True],
Cell[141084, 3548, 5928, 144, 532, "Input", "ExpressionUUID" -> \
"11153551-e49b-407b-b5fe-440fbb784497",
 InitializationCell->True]
}, Open  ]]
}
]
*)



==> code/module-GPAs-EH3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    423441,      10847]
NotebookOptionsPosition[    395026,      10232]
NotebookOutlinePosition[    395380,      10248]
CellTagsIndexPosition[    395337,      10245]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas-package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas-package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths", "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{"NotebookDirectory", "[", "]"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4619815107488956`*^9, 3.4619815110119467`*^9}, {
   3.493050798416773*^9, 3.4930507986038713`*^9}, {3.49410371822052*^9, 
   3.494103739229041*^9}, 3.494980752218668*^9, 3.494981022680522*^9, {
   3.50766617778829*^9, 3.507666184958872*^9}, {3.543582009680002*^9, 
   3.543582013141852*^9}, {3.682703000146216*^9, 3.682703004828475*^9}, {
   3.694176592258484*^9, 3.6941766011461363`*^9}, {3.7346467991819973`*^9, 
   3.734646806349842*^9}},ExpressionUUID->"407a2b19-6ef5-401e-9deb-\
dcb4f765a6ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.730160817354163*^9, 3.730161458875626*^9, 3.7301802593993893`*^9, 
   3.730226134011813*^9, 3.7304143451795607`*^9, {3.734646807000718*^9, 
   3.7346468549325533`*^9}, 3.734646896550104*^9, 3.7346470689065638`*^9, 
   3.7346471209949837`*^9, 3.734647192491197*^9, 3.739209403349587*^9, 
   3.7392595939102488`*^9, {3.7392680557571383`*^9, 3.739268071616*^9}, {
   3.739268234866864*^9, 
   3.739268261644661*^9}},ExpressionUUID->"e9ac77da-a5bc-4a2c-a687-\
718c4ed87b10"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cachedToNumberField", "[", 
   RowBox[{"L_List", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"cachedToNumberField", "[", 
     RowBox[{"#", ",", "y"}], "]"}], "&"}], "/@", 
   "L"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cachedToNumberField", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cachedToNumberField", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "=", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"cachedToNumberField", "[", 
   RowBox[{
    RowBox[{"a", ":", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{"r_", ",", "c_"}], "]"}]}], ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cachedToNumberField", "[", 
    RowBox[{"a", ",", "\[Lambda]"}], "]"}], "=", 
   RowBox[{"AlgebraicNumberPolynomial", "[", 
    RowBox[{"a", ",", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"r", ",", "\[Lambda]"}], "]"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"cachedToNumberField", "[", 
   RowBox[{
    RowBox[{"a", ":", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{"\[Lambda]_", ",", "c_"}], "]"}]}], ",", "\[Lambda]_"}], "]"}], 
  ":=", "a"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cachedToNumberField", "[", 
   RowBox[{"a_", ",", "a_"}], "]"}], ":=", "a"}]}], "Input",
 CellChangeTimes->{{3.7302448115570583`*^9, 3.730244828943009*^9}, 
   3.7302474296369343`*^9, {3.730250416748815*^9, 3.730250433468457*^9}, {
   3.734911255636566*^9, 
   3.7349112608833323`*^9}},ExpressionUUID->"8e7b16c6-ccd1-42d3-9445-\
9911c9f6a139"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<ShadedGPA.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.734646772781252*^9, 3.734646785870131*^9}, {
  3.7346468419822693`*^9, 3.734646847005131*^9}, {3.734646890213725*^9, 
  3.734646891485445*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"616c06aa-d614-41fd-90ba-fd011a834ba8"],

Cell[TextData[{
 "In this notebook, we construct the embedding of the shaded extended \
Haagerup planar algebra into the graph planar algebra of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "24f80d2e-2142-4583-abea-6adcf5b119bf"],
 "."
}], "Text",
 CellChangeTimes->{{3.734647221535396*^9, 
  3.734647247679653*^9}},ExpressionUUID->"dbd33203-a048-4a2b-aa42-\
85c218decbc5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"g3", "=", 
   RowBox[{
   "GraphFromString", "[", "\"\<gbg1v1v1p1v1x0v1v1p1v1x0p0x1\>\"", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.730160989332162*^9, 3.730161062902813*^9}, {
   3.730161556716466*^9, 3.730161576530676*^9}, 
   3.7302261454841633`*^9},ExpressionUUID->"7321584c-b806-41c0-8761-\
192e512ba3dd"],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.0049261083743842365`], 
   {Thickness[0.0019630541871921182`], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.8285199999999997`, 16.448800000000002`}, {3.8285199999999997`, 
     17.231599999999997`}, {3.1937499999999996`, 17.866399999999995`}, {
     2.41094, 17.866399999999995`}, {1.6281299999999996`, 
     17.866399999999995`}, {0.9937499999999999, 17.231599999999997`}, {
     0.9937499999999999, 16.448800000000002`}, {0.9937499999999999, 
     15.665999999999997`}, {1.6281299999999996`, 15.031599999999997`}, {
     2.41094, 15.031599999999997`}, {3.1937499999999996`, 
     15.031599999999997`}, {3.8285199999999997`, 15.665999999999997`}, {
     3.8285199999999997`, 16.448800000000002`}}}]}, 
   {Thickness[0.0019630541871921182`], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.8285199999999997`, 16.448800000000002`}, {3.8285199999999997`, 
     17.231599999999997`}, {3.1937499999999996`, 17.866399999999995`}, {
     2.41094, 17.866399999999995`}, {1.6281299999999996`, 
     17.866399999999995`}, {0.9937499999999999, 17.231599999999997`}, {
     0.9937499999999999, 16.448800000000002`}, {0.9937499999999999, 
     15.665999999999997`}, {1.6281299999999996`, 15.031599999999997`}, {
     2.41094, 15.031599999999997`}, {3.1937499999999996`, 
     15.031599999999997`}, {3.8285199999999997`, 15.665999999999997`}, {
     3.8285199999999997`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{2.41094, 16.448800000000002`}, {
     30.757799999999992`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     32.175399999999996`, 16.448800000000002`}, {32.175399999999996`, 
     17.231599999999997`}, {31.540599999999998`, 17.866399999999995`}, {
     30.757799999999992`, 17.866399999999995`}, {29.974999999999994`, 
     17.866399999999995`}, {29.340199999999996`, 17.231599999999997`}, {
     29.340199999999996`, 16.448800000000002`}, {29.340199999999996`, 
     15.665999999999997`}, {29.974999999999994`, 15.031599999999997`}, {
     30.757799999999992`, 15.031599999999997`}, {31.540599999999998`, 
     15.031599999999997`}, {32.175399999999996`, 15.665999999999997`}, {
     32.175399999999996`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     32.175399999999996`, 16.448800000000002`}, {32.175399999999996`, 
     17.231599999999997`}, {31.540599999999998`, 17.866399999999995`}, {
     30.757799999999992`, 17.866399999999995`}, {29.974999999999994`, 
     17.866399999999995`}, {29.340199999999996`, 17.231599999999997`}, {
     29.340199999999996`, 16.448800000000002`}, {29.340199999999996`, 
     15.665999999999997`}, {29.974999999999994`, 15.031599999999997`}, {
     30.757799999999992`, 15.031599999999997`}, {31.540599999999998`, 
     15.031599999999997`}, {32.175399999999996`, 15.665999999999997`}, {
     32.175399999999996`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.757799999999992`, 
     16.448800000000002`}, {59.10469999999998, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.521899999999995`, 16.448800000000002`}, {60.521899999999995`, 
     17.231599999999997`}, {59.88749999999999, 17.866399999999995`}, {
     59.10469999999998, 17.866399999999995`}, {58.3219, 
     17.866399999999995`}, {57.68709999999999, 17.231599999999997`}, {
     57.68709999999999, 16.448800000000002`}, {57.68709999999999, 
     15.665999999999997`}, {58.3219, 15.031599999999997`}, {59.10469999999998,
      15.031599999999997`}, {59.88749999999999, 15.031599999999997`}, {
     60.521899999999995`, 15.665999999999997`}, {60.521899999999995`, 
     16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.521899999999995`, 16.448800000000002`}, {60.521899999999995`, 
     17.231599999999997`}, {59.88749999999999, 17.866399999999995`}, {
     59.10469999999998, 17.866399999999995`}, {58.3219, 
     17.866399999999995`}, {57.68709999999999, 17.231599999999997`}, {
     57.68709999999999, 16.448800000000002`}, {57.68709999999999, 
     15.665999999999997`}, {58.3219, 15.031599999999997`}, {59.10469999999998,
      15.031599999999997`}, {59.88749999999999, 15.031599999999997`}, {
     60.521899999999995`, 15.665999999999997`}, {60.521899999999995`, 
     16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{59.10469999999998, 
     16.448800000000002`}, {87.45159999999998, 2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{59.10469999999998, 
     16.448800000000002`}, {87.45159999999998, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.86880000000002, 2.27539}, {88.86880000000002, 3.0585899999999997`}, {
     88.2344, 3.6929700000000008`}, {87.45159999999998, 
     3.6929700000000008`}, {86.6688, 3.6929700000000008`}, {86.03399999999999,
      3.0585899999999997`}, {86.03399999999999, 2.27539}, {86.03399999999999, 
     1.4925800000000002`}, {86.6688, 0.858203}, {87.45159999999998, 
     0.858203}, {88.2344, 0.858203}, {88.86880000000002, 
     1.4925800000000002`}, {88.86880000000002, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.86880000000002, 2.27539}, {88.86880000000002, 3.0585899999999997`}, {
     88.2344, 3.6929700000000008`}, {87.45159999999998, 
     3.6929700000000008`}, {86.6688, 3.6929700000000008`}, {86.03399999999999,
      3.0585899999999997`}, {86.03399999999999, 2.27539}, {86.03399999999999, 
     1.4925800000000002`}, {86.6688, 0.858203}, {87.45159999999998, 
     0.858203}, {88.2344, 0.858203}, {88.86880000000002, 
     1.4925800000000002`}, {88.86880000000002, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.86880000000002, 30.622299999999992`}, {88.86880000000002, 
     31.405099999999994`}, {88.2344, 32.03979999999999}, {87.45159999999998, 
     32.03979999999999}, {86.6688, 32.03979999999999}, {86.03399999999999, 
     31.405099999999994`}, {86.03399999999999, 30.622299999999992`}, {
     86.03399999999999, 29.8395}, {86.6688, 29.2051}, {87.45159999999998, 
     29.2051}, {88.2344, 29.2051}, {88.86880000000002, 29.8395}, {
     88.86880000000002, 30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.86880000000002, 30.622299999999992`}, {88.86880000000002, 
     31.405099999999994`}, {88.2344, 32.03979999999999}, {87.45159999999998, 
     32.03979999999999}, {86.6688, 32.03979999999999}, {86.03399999999999, 
     31.405099999999994`}, {86.03399999999999, 30.622299999999992`}, {
     86.03399999999999, 29.8395}, {86.6688, 29.2051}, {87.45159999999998, 
     29.2051}, {88.2344, 29.2051}, {88.86880000000002, 29.8395}, {
     88.86880000000002, 30.622299999999992`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{87.45159999999998, 2.27539}, {
     115.79799999999999`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     117.21599999999997`, 16.448800000000002`}, {117.21599999999997`, 
     17.231599999999997`}, {116.58099999999997`, 17.866399999999995`}, {
     115.79799999999999`, 17.866399999999995`}, {115.01499999999997`, 
     17.866399999999995`}, {114.38099999999997`, 17.231599999999997`}, {
     114.38099999999997`, 16.448800000000002`}, {114.38099999999997`, 
     15.665999999999997`}, {115.01499999999997`, 15.031599999999997`}, {
     115.79799999999999`, 15.031599999999997`}, {116.58099999999997`, 
     15.031599999999997`}, {117.21599999999997`, 15.665999999999997`}, {
     117.21599999999997`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     117.21599999999997`, 16.448800000000002`}, {117.21599999999997`, 
     17.231599999999997`}, {116.58099999999997`, 17.866399999999995`}, {
     115.79799999999999`, 17.866399999999995`}, {115.01499999999997`, 
     17.866399999999995`}, {114.38099999999997`, 17.231599999999997`}, {
     114.38099999999997`, 16.448800000000002`}, {114.38099999999997`, 
     15.665999999999997`}, {115.01499999999997`, 15.031599999999997`}, {
     115.79799999999999`, 15.031599999999997`}, {116.58099999999997`, 
     15.031599999999997`}, {117.21599999999997`, 15.665999999999997`}, {
     117.21599999999997`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{115.79799999999999`, 
     16.448800000000002`}, {144.14499999999998`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     145.56299999999996`, 16.448800000000002`}, {145.56299999999996`, 
     17.231599999999997`}, {144.92799999999997`, 17.866399999999995`}, {
     144.14499999999998`, 17.866399999999995`}, {143.36199999999997`, 
     17.866399999999995`}, {142.72799999999998`, 17.231599999999997`}, {
     142.72799999999998`, 16.448800000000002`}, {142.72799999999998`, 
     15.665999999999997`}, {143.36199999999997`, 15.031599999999997`}, {
     144.14499999999998`, 15.031599999999997`}, {144.92799999999997`, 
     15.031599999999997`}, {145.56299999999996`, 15.665999999999997`}, {
     145.56299999999996`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     145.56299999999996`, 16.448800000000002`}, {145.56299999999996`, 
     17.231599999999997`}, {144.92799999999997`, 17.866399999999995`}, {
     144.14499999999998`, 17.866399999999995`}, {143.36199999999997`, 
     17.866399999999995`}, {142.72799999999998`, 17.231599999999997`}, {
     142.72799999999998`, 16.448800000000002`}, {142.72799999999998`, 
     15.665999999999997`}, {143.36199999999997`, 15.031599999999997`}, {
     144.14499999999998`, 15.031599999999997`}, {144.92799999999997`, 
     15.031599999999997`}, {145.56299999999996`, 15.665999999999997`}, {
     145.56299999999996`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{144.14499999999998`, 
     16.448800000000002`}, {172.492, 2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{144.14499999999998`, 
     16.448800000000002`}, {172.492, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{173.909,
      2.27539}, {173.909, 3.0585899999999997`}, {173.27499999999998`, 
     3.6929700000000008`}, {172.492, 3.6929700000000008`}, {
     171.70899999999997`, 3.6929700000000008`}, {171.075, 
     3.0585899999999997`}, {171.075, 2.27539}, {171.075, 
     1.4925800000000002`}, {171.70899999999997`, 0.858203}, {172.492, 
     0.858203}, {173.27499999999998`, 0.858203}, {173.909, 
     1.4925800000000002`}, {173.909, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{173.909,
      2.27539}, {173.909, 3.0585899999999997`}, {173.27499999999998`, 
     3.6929700000000008`}, {172.492, 3.6929700000000008`}, {
     171.70899999999997`, 3.6929700000000008`}, {171.075, 
     3.0585899999999997`}, {171.075, 2.27539}, {171.075, 
     1.4925800000000002`}, {171.70899999999997`, 0.858203}, {172.492, 
     0.858203}, {173.27499999999998`, 0.858203}, {173.909, 
     1.4925800000000002`}, {173.909, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{173.909,
      30.622299999999992`}, {173.909, 31.405099999999994`}, {
     173.27499999999998`, 32.03979999999999}, {172.492, 32.03979999999999}, {
     171.70899999999997`, 32.03979999999999}, {171.075, 
     31.405099999999994`}, {171.075, 30.622299999999992`}, {171.075, 
     29.8395}, {171.70899999999997`, 29.2051}, {172.492, 29.2051}, {
     173.27499999999998`, 29.2051}, {173.909, 29.8395}, {173.909, 
     30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{173.909,
      30.622299999999992`}, {173.909, 31.405099999999994`}, {
     173.27499999999998`, 32.03979999999999}, {172.492, 32.03979999999999}, {
     171.70899999999997`, 32.03979999999999}, {171.075, 
     31.405099999999994`}, {171.075, 30.622299999999992`}, {171.075, 
     29.8395}, {171.70899999999997`, 29.2051}, {172.492, 29.2051}, {
     173.27499999999998`, 29.2051}, {173.909, 29.8395}, {173.909, 
     30.622299999999992`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{172.492, 2.27539}, {200.83899999999997`, 
     2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{172.492, 30.622299999999992`}, {
     200.83899999999997`, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 2.27539}, {202.25599999999997`, 
     3.0585899999999997`}, {201.62099999999998`, 3.6929700000000008`}, {
     200.83899999999997`, 3.6929700000000008`}, {200.05599999999998`, 
     3.6929700000000008`}, {199.421, 3.0585899999999997`}, {199.421, 
     2.27539}, {199.421, 1.4925800000000002`}, {200.05599999999998`, 
     0.858203}, {200.83899999999997`, 0.858203}, {201.62099999999998`, 
     0.858203}, {202.25599999999997`, 1.4925800000000002`}, {
     202.25599999999997`, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 2.27539}, {202.25599999999997`, 
     3.0585899999999997`}, {201.62099999999998`, 3.6929700000000008`}, {
     200.83899999999997`, 3.6929700000000008`}, {200.05599999999998`, 
     3.6929700000000008`}, {199.421, 3.0585899999999997`}, {199.421, 
     2.27539}, {199.421, 1.4925800000000002`}, {200.05599999999998`, 
     0.858203}, {200.83899999999997`, 0.858203}, {201.62099999999998`, 
     0.858203}, {202.25599999999997`, 1.4925800000000002`}, {
     202.25599999999997`, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 30.622299999999992`}, {202.25599999999997`, 
     31.405099999999994`}, {201.62099999999998`, 32.03979999999999}, {
     200.83899999999997`, 32.03979999999999}, {200.05599999999998`, 
     32.03979999999999}, {199.421, 31.405099999999994`}, {199.421, 
     30.622299999999992`}, {199.421, 29.8395}, {200.05599999999998`, 
     29.2051}, {200.83899999999997`, 29.2051}, {201.62099999999998`, 
     29.2051}, {202.25599999999997`, 29.8395}, {202.25599999999997`, 
     30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 30.622299999999992`}, {202.25599999999997`, 
     31.405099999999994`}, {201.62099999999998`, 32.03979999999999}, {
     200.83899999999997`, 32.03979999999999}, {200.05599999999998`, 
     32.03979999999999}, {199.421, 31.405099999999994`}, {199.421, 
     30.622299999999992`}, {199.421, 29.8395}, {200.05599999999998`, 
     29.2051}, {200.83899999999997`, 29.2051}, {201.62099999999998`, 
     29.2051}, {202.25599999999997`, 29.8395}, {202.25599999999997`, 
     30.622299999999992`}}},
     CurveClosed->{1}]}},
  AspectRatio->Automatic,
  ImageSize->{203., 33.},
  PlotRange->{{0., 203.}, {0., 33.}}]], "Output",
 CellChangeTimes->{{3.730161006000228*^9, 3.730161063250449*^9}, {
   3.73016155112127*^9, 3.730161577603231*^9}, 3.7301803325228853`*^9, 
   3.730226146990259*^9, 3.7302261985118437`*^9, 3.730414367408642*^9, 
   3.734646968132346*^9, 3.734647083705357*^9, 3.7346471230901403`*^9, 
   3.7346471957381277`*^9, 3.7392094107183313`*^9, 3.739259595314534*^9, {
   3.739268056898142*^9, 3.7392680736421423`*^9}, {3.739268245122077*^9, 
   3.7392682643940372`*^9}},ExpressionUUID->"6914709b-671f-4eba-bc13-\
5b9daba75778"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DimensionOfGenerator", "[", "g3", "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7301804645416183`*^9, 
  3.7301804646263437`*^9}},ExpressionUUID->"102ed30a-3c85-4938-9c7a-\
ccca324e92f9"],

Cell[BoxData["2.092176582885144`"], "Output",
 CellChangeTimes->{3.73018046581695*^9, 3.730226149182136*^9, 
  3.730226199388092*^9, 3.730414370278303*^9, 3.7346469696607513`*^9, 
  3.7346470874896717`*^9, 3.734647123503985*^9, 3.739209410858706*^9, 
  3.739259595387898*^9, 
  3.739268264455824*^9},ExpressionUUID->"625318a3-2d3c-4039-bd9d-\
cf3062973709"]
}, Open  ]],

Cell["\<\
We first calculate the relevant 8-strand Jones-Wenzl idempotents, and compute \
the -1-rotational eigenvalue lowest weight 8-box space.\
\>", "Text",
 CellChangeTimes->{{3.7346472571033297`*^9, 3.734647289558971*^9}},
 ExpressionUUID -> "9cb886c4-3764-43c6-b1c9-e27f5ebfd761"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jw3", "=", 
   RowBox[{"JonesWenzlIdempotent", "[", 
    RowBox[{"g3", ",", "8", ",", "False"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7302365701397333`*^9, 
  3.730236623535391*^9}},ExpressionUUID->"b0814797-68b4-48a7-8c5d-\
b66489396c62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jw3s", "=", 
   RowBox[{"JonesWenzlIdempotent", "[", 
    RowBox[{"g3", ",", "8", ",", "True"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730414386080858*^9, 
  3.730414388137792*^9}},ExpressionUUID->"a9de258d-a8cc-4074-a99a-\
1f9655cfd675"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lw3", "=", 
   RowBox[{
    RowBox[{"LowestWeightEigenspace", "[", 
     RowBox[{"g3", ",", 
      RowBox[{"-", "1"}], ",", "8"}], "]"}], "[", "c", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.73016150001019*^9, 3.7301615110536222`*^9}, {
   3.730161543232666*^9, 3.730161545927446*^9}, {3.730161583778414*^9, 
   3.7301616217611523`*^9}, 3.7301803365486917`*^9, 
   3.730226153953274*^9},ExpressionUUID->"a0ec35f5-a2b9-46fd-b0a0-\
a03c429d2ce7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"lw3", ",", "_c", ",", "\[Infinity]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.730224734419158*^9, 
  3.73022475164069*^9}},ExpressionUUID->"fb5f08f9-a4e2-4a82-b3e1-\
810e4bfcd67b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c", "[", "1", "]"}], ",", 
   RowBox[{"c", "[", "2", "]"}], ",", 
   RowBox[{"c", "[", "3", "]"}], ",", 
   RowBox[{"c", "[", "4", "]"}], ",", 
   RowBox[{"c", "[", "5", "]"}], ",", 
   RowBox[{"c", "[", "6", "]"}], ",", 
   RowBox[{"c", "[", "7", "]"}], ",", 
   RowBox[{"c", "[", "8", "]"}], ",", 
   RowBox[{"c", "[", "9", "]"}], ",", 
   RowBox[{"c", "[", "10", "]"}], ",", 
   RowBox[{"c", "[", "11", "]"}], ",", 
   RowBox[{"c", "[", "12", "]"}], ",", 
   RowBox[{"c", "[", "13", "]"}], ",", 
   RowBox[{"c", "[", "14", "]"}], ",", 
   RowBox[{"c", "[", "15", "]"}], ",", 
   RowBox[{"c", "[", "16", "]"}], ",", 
   RowBox[{"c", "[", "17", "]"}], ",", 
   RowBox[{"c", "[", "18", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.730224735812317*^9, 3.730224752146776*^9}, 
   3.7302284296464767`*^9, 3.730416792158451*^9, 3.734647093941955*^9, 
   3.734647126408107*^9, 3.734649923535263*^9, 3.739254033413477*^9, 
   3.739259595486347*^9, 
   3.7392711824500217`*^9},ExpressionUUID->"5a0eb959-3cae-402a-9ef3-\
f6ee7024314e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"jw3e", "=", 
   RowBox[{"GPAElement", "[", "jw3", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730503445437134*^9, 
  3.73050344693596*^9}},ExpressionUUID->"4545adc0-860b-4db6-859b-\
62ece3764c68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lw3rot", "=", 
   RowBox[{"GPAMatrix", "[", 
    RowBox[{"RotateOneClick", "[", 
     RowBox[{"GPAElement", "[", "lw3", "]"}], "]"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.730331380290621*^9, 3.730331411822432*^9}, {
  3.7304144079610558`*^9, 
  3.730414411879801*^9}},ExpressionUUID->"8ab6e00d-9eeb-4cc9-a9f4-\
546f2d6b8c91"],

Cell["\<\
The equations we solve are the quadratic equations in S and in S-check given \
in the paper.\
\>", "Text",
 CellChangeTimes->{{3.734647320629202*^9, 
  3.734647347942134*^9}},ExpressionUUID->"ddd1a3e5-6695-4a87-9776-\
882b35ce98fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs3rot", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"GPACoefficients", "[", 
           RowBox[{"lw3rot", ".", "lw3rot"}], "]"}], ",", 
          RowBox[{"GPACoefficients", "[", "lw3rot", "]"}], ",", 
          RowBox[{"GPACoefficients", "[", "jw3s", "]"}]}], "}"}], "]"}], ".", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"#1", "^", "4"}]}], "+", 
               RowBox[{"#1", "^", "6"}]}], "&"}], ",", "4"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", 
             RowBox[{"4", "/", "5"}], ",", "0", ",", 
             RowBox[{"1", "/", "5"}], ",", "0"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"AlgebraicNumber", "[", 
           RowBox[{
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"#1", "^", "2"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"#1", "^", "4"}]}], "+", 
                RowBox[{"#1", "^", "6"}]}], "&"}], ",", "4"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"2", "/", "5"}], ")"}]}], ",", "0", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"6", "/", "5"}], ")"}]}], ",", "0", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"2", "/", "5"}], ")"}]}]}], "}"}]}], "]"}]}], ",", 
         "1"}], "}"}]}], ",", "0"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730333832040469*^9, 3.730333935953977*^9}, {
   3.730333981436717*^9, 3.730333982770084*^9}, {3.730414414168405*^9, 
   3.730414421081847*^9}, {3.7346473932316236`*^9, 3.734647407525503*^9}, 
   3.7392095675416727`*^9},ExpressionUUID->"a0bbe782-5c0b-4973-bdd4-\
9c1524913c93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs3", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{
        RowBox[{"lw3", ".", "lw3"}], "-", "jw3"}], "]"}], ",", "0"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730236629893363*^9, 
  3.730236663251811*^9}},ExpressionUUID->"24c06875-1858-4894-8f97-\
bcb27f30e541"],

Cell["Solving these equations is a bit of mess.", "Text",
 CellChangeTimes->{{3.7346473608437243`*^9, 
  3.734647367453813*^9}},ExpressionUUID->"a1df06e2-424c-4bc3-a786-\
af37570ecccd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "eqs3", "]"}]], "Input",
 CellChangeTimes->{{3.730237631025988*^9, 
  3.730237632910804*^9}},ExpressionUUID->"e2b39733-a251-49c2-9817-\
f72616b821a1"],

Cell[BoxData["26802"], "Output",
 CellChangeTimes->{3.7302376340077543`*^9, 3.7304189899121304`*^9, 
  3.7346514603830233`*^9, 3.7392595956660023`*^9, 
  3.739273420492662*^9},ExpressionUUID->"bca45c04-ef85-4829-b431-\
837c844c37fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "eqs3rot", "]"}]], "Input",
 CellChangeTimes->{{3.730339568088628*^9, 3.730339572054442*^9}, {
  3.730339613741787*^9, 3.730339622271945*^9}, {3.73041446677813*^9, 
  3.730414467938415*^9}, {3.7346473915205173`*^9, 
  3.734647411501968*^9}},ExpressionUUID->"140eaa7f-be11-4b02-803f-\
67015756b172"],

Cell[BoxData["33158"], "Output",
 CellChangeTimes->{3.730339605245873*^9, 3.730339656357552*^9, 
  3.730419000727696*^9, 3.734651460987186*^9, 3.7392595957351513`*^9, 
  3.739273421068585*^9},ExpressionUUID->"7b00b926-8209-4bce-b21a-\
1d4b91dd2dad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Dynamic", "[", "k", "]"}]}], "Input",
 CellChangeTimes->{{3.7303397927701483`*^9, 
  3.730339796983121*^9}},ExpressionUUID->"40e2dde1-10f6-4efb-8761-\
e5e7a358a93f"],

Cell[BoxData[
 DynamicBox[ToBoxes[$CellContext`k, StandardForm],
  ImageSizeCache->{49., {1., 9.}}]], "Output",
 CellChangeTimes->{3.73033979797523*^9, 3.73033997903286*^9, 
  3.730354332933766*^9, 3.730419000895624*^9, 3.734651461099956*^9, 
  3.739259595803513*^9, 
  3.739273421135972*^9},ExpressionUUID->"b7325231-eaf9-42ab-b904-\
3eaad01afa5f"]
}, Open  ]],

Cell["\<\
We collect terms, writing the expression as a quadratic in the c\
\[CloseCurlyQuote]s\
\>", "Text",
 CellChangeTimes->{{3.734647434386541*^9, 
  3.734647452420559*^9}},ExpressionUUID->"60d5162b-e4e0-42d5-969e-\
0883d2c15168"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs3c", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "++"}], ";", 
         RowBox[{"Collect", "[", 
          RowBox[{"e", ",", "_c"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", 
          RowBox[{"eqs3", "~", "Join", "~", "eqs3rot"}]}], "}"}]}], "]"}], 
      ",", "0"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730339764989436*^9, 3.730339788602684*^9}, {
  3.73033996262731*^9, 3.73033997561429*^9}, {3.730414486113126*^9, 
  3.730414518136236*^9}},ExpressionUUID->"8c76edff-1ade-4384-944a-\
e11207c0365c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "eqs3c", "]"}]], "Input",
 CellChangeTimes->{{3.730354322021533*^9, 3.730354324720154*^9}, {
  3.730414522424572*^9, 
  3.7304145235762653`*^9}},ExpressionUUID->"21c90c14-a793-4aa7-8a3f-\
0f765ae5ac03"],

Cell[BoxData["47269"], "Output",
 CellChangeTimes->{3.730354328472124*^9, 3.7304239965934153`*^9, 
  3.7346561931148148`*^9, 3.739259596045199*^9, 
  3.739281762114812*^9},ExpressionUUID->"d2372232-7c93-477b-9958-\
8da2960ffd50"]
}, Open  ]],

Cell["\<\
We normalise all the equations with non-zero constant term, making that \
constant term equal to 1. This is mostly just to more effectively remove \
duplicates.\
\>", "Text",
 CellChangeTimes->{{3.734647455665513*^9, 
  3.734647481300215*^9}},ExpressionUUID->"c3d5feee-5153-402d-810c-\
8787377f8c23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs3c", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "++"}], ";", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"e", "/", 
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k", "=", 
                RowBox[{"e", "/.", 
                 RowBox[{"_c", "\[Rule]", "0"}]}]}], "}"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"k", "\[Equal]", "0"}], ",", "1", ",", "k"}], "]"}]}],
              "]"}]}], ",", "_c"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", "eqs3c"}], "}"}]}], "]"}], ",", "0"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7302378075191917`*^9, 3.730237824232801*^9}, {
  3.7302379146495123`*^9, 3.730237918264161*^9}, {3.7302470619919786`*^9, 
  3.7302470974226637`*^9}, {3.730334353157755*^9, 3.730334360499567*^9}, {
  3.730339408527482*^9, 3.730339437914583*^9}, {3.730339867598464*^9, 
  3.7303398753698683`*^9}, {3.73041452576823*^9, 
  3.730414530095788*^9}},ExpressionUUID->"823ef483-38b7-43e0-8771-\
c58eb7062900"],

Cell["We save a copy of the equations, in case we want to restart.", "Text",
 CellChangeTimes->{{3.734648239767499*^9, 
  3.734648248665311*^9}},ExpressionUUID->"eb17d0e5-7692-40ef-9e3b-\
ad57d905c03e"],

Cell[BoxData[
 RowBox[{"Put", "[", 
  RowBox[{"eqs3c", ",", "\"\<eqs3.m\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.7302376521264133`*^9, 3.7302376604256353`*^9}, {
   3.730237754072731*^9, 3.7302377579014673`*^9}, 3.7302378354724007`*^9, {
   3.7302379215539503`*^9, 3.73023792347465*^9}, {3.730246999261238*^9, 
   3.730247000605967*^9}, {3.730414532255789*^9, 
   3.730414534983759*^9}},ExpressionUUID->"f9f54ffa-f0d9-491b-b3e8-\
cabdd33d9e53"],

Cell["\<\
Our strategy is now as follows. 

1. We first pick a particular collection consisting of 20 of the equations, \
each involving at most 5 of the variables. This collection was initially \
found by picking random samples and attempting to NSolve; since this requires \
many trials before finding a good set of equations, we record the useful one \
here. Numerically solving these equations to high precision results in two \
solutions, each of which solves for 7 out of the 18 variables. (Recall we \
only need to find embeddings, not classify all of them, so there\
\[CloseCurlyQuote]s no harm using numeric solvers at this stage, as long as \
we can later verify an exact solution.)

2. For each of those two partial solutions, we substitute the solved \
variables in, and collect terms again, before numerically solving the first 8 \
of the equations involving at most 1 variable. In each case, we find 64 \
discrete solutions, each for a further 6 variables.

3. For each these these 2 * 64 partial solution, we numerically solve the \
remaining single variable equations. Of these partial solutions, only 4 \
extend to complete numerical solutions. In the next section, we guess exact \
solutions close to these numerical solutions, and verify algebraically that \
they are indeed solutions.\
\>", "Text",
 CellChangeTimes->{{3.734648299534309*^9, 3.734648358215921*^9}, {
  3.734648391959497*^9, 
  3.734648659837963*^9}},ExpressionUUID->"19231b75-05bc-441d-8bfc-\
cf2fe813853b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", "[", "x_", "]"}], ":=", 
  RowBox[{"Union", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{"x", ",", "_c", ",", "\[Infinity]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvars", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"vars", "[", "x", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.730244427665708*^9, 
  3.730244449572525*^9}},ExpressionUUID->"4e985f36-8a12-424d-8a2c-\
4adca414bc19"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"r", "=", 
    RowBox[{"RandomSample", "[", 
     RowBox[{
      RowBox[{"Cases", "[", 
       RowBox[{"eqs3c", ",", 
        RowBox[{"e_", "/;", 
         RowBox[{
          RowBox[{"nvars", "[", "e", "]"}], "\[LessEqual]", "5"}]}]}], "]"}], 
      ",", "20"}], "]"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.730255173417529*^9, 3.730255181283229*^9}, {
  3.7302553548045683`*^9, 3.7302553719186363`*^9}, {3.730414659784444*^9, 
  3.730414660955277*^9}},ExpressionUUID->"e015ed48-b423-458d-acd9-\
b6669e93557d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "570"}], ",", "0", ",", 
            RowBox[{"-", "104"}], ",", "0", ",", "272", ",", "0"}], "}"}]}], 
         "]"}], " ", 
        RowBox[{"c", "[", "5", "]"}], " ", 
        RowBox[{"c", "[", "15", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "175"}], ",", "0", ",", 
            RowBox[{"-", "31"}], ",", "0", ",", "83", ",", "0"}], "}"}]}], 
         "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"78", ",", "0", ",", 
               FractionBox["64", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["182", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "830"}], ",", "0", ",", 
               RowBox[{"-", "148"}], ",", "0", ",", "394", ",", "0"}], 
              "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["118", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["94", "25"]}], ",", "0", ",", 
               FractionBox["272", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "0", ",", "9", ",", "0", ",", 
            RowBox[{"-", "22"}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "8", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "0", ",", 
            FractionBox["3", "5"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["14", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "14", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"730", ",", "0", ",", "134", ",", "0", ",", 
            RowBox[{"-", "349"}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"200", ",", "0", ",", "34", ",", "0", ",", 
            RowBox[{"-", "94"}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "22"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["21", "5"]}], ",", "0", ",", 
               FractionBox["53", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "90"}], ",", "0", ",", 
               RowBox[{"-", "15"}], ",", "0", ",", "42", ",", "0"}], "}"}]}], 
            "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "63"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["59", "5"]}], ",", "0", ",", 
               FractionBox["152", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"19", ",", "0", ",", 
               FractionBox["17", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["46", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"90", ",", "0", ",", "15", ",", "0", ",", 
               RowBox[{"-", "42"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"90", ",", "0", ",", "15", ",", "0", ",", 
               RowBox[{"-", "42"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "14", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"60", ",", "0", ",", "10", ",", "0", ",", 
               RowBox[{"-", "28"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"455", ",", "0", ",", "83", ",", "0", ",", 
               RowBox[{"-", "217"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3735", "53"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["664", "53"]}], ",", "0", ",", 
            FractionBox["1772", "53"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["17720", "53"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["3162", "53"]}], ",", "0", ",", 
            FractionBox["8416", "53"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["6781", "265"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["5898", "1325"]}], ",", "0", ",", 
            FractionBox["16024", "1325"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3672", "6625"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["4801", "33125"]}], ",", "0", ",", 
            FractionBox["9238", "33125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1652", "53"], ",", "0", ",", 
               FractionBox["1386", "265"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3868", "265"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["21455", "53"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3826", "53"]}], ",", "0", ",", 
               FractionBox["10188", "53"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1934", "53"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1672", "265"]}], ",", "0", ",", 
               FractionBox["4561", "265"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["12200", "53"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2216", "53"]}], ",", "0", ",", 
               FractionBox["5818", "53"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["12200", "53"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2216", "53"]}], ",", "0", ",", 
               FractionBox["5818", "53"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["2482", "265"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2006", "1325"]}], ",", "0", ",", 
               FractionBox["5778", "1325"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1652", "53"], ",", "0", ",", 
               FractionBox["1386", "265"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3868", "265"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["34352", "1325"], ",", "0", ",", 
               FractionBox["31866", "6625"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["82208", "6625"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["83", "5"], ",", "0", ",", 
            FractionBox["89", "25"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["207", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "8", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["29", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["82", "125"]}], ",", "0", ",", 
            FractionBox["91", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["146", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["193", "125"]}], ",", "0", ",", 
            FractionBox["359", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "14", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["178", "5"], ",", "0", ",", 
               FractionBox["174", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["437", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["118", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["94", "25"]}], ",", "0", ",", 
               FractionBox["272", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["177", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["141", "25"]}], ",", "0", ",", 
               FractionBox["408", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "14", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["603", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["549", "25"]}], ",", "0", ",", 
               FractionBox["1437", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["142", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["136", "25"]}], ",", "0", ",", 
               FractionBox["343", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["89", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["62", "125"]}], ",", "0", ",", 
               FractionBox["206", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["414", "25"], ",", "0", ",", 
               FractionBox["412", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1006", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["142", "5"], ",", "0", ",", 
               FractionBox["136", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["343", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["408", "5"], ",", "0", ",", 
               FractionBox["389", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["982", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["147", "13"], ",", "0", ",", 
            FractionBox["25", "13"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["69", "13"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "8", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["14", "13"], ",", "0", ",", 
            FractionBox["2", "65"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["31", "65"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["209", "13"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["197", "65"]}], ",", "0", ",", 
            FractionBox["486", "65"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "14", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["352", "13"], ",", "0", ",", 
            FractionBox["68", "13"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["170", "13"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["352", "13"], ",", "0", ",", 
            FractionBox["68", "13"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["170", "13"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["140", "13"], ",", "0", ",", 
            FractionBox["17", "13"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["62", "13"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["209", "13"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["197", "65"]}], ",", "0", ",", 
               FractionBox["486", "65"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["329", "13"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["64", "13"]}], ",", "0", ",", 
               FractionBox["160", "13"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["785", "13"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["132", "13"]}], ",", "0", ",", 
               FractionBox["369", "13"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "14", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["192", "13"], ",", "0", ",", 
               FractionBox["30", "13"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["88", "13"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["695", "13"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["122", "13"]}], ",", "0", ",", 
               FractionBox["331", "13"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["74", "13"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["44", "65"]}], ",", "0", ",", 
               FractionBox["162", "65"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["58", "13"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["38", "65"]}], ",", "0", ",", 
               FractionBox["134", "65"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["74", "13"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["14", "13"]}], ",", "0", ",", 
               FractionBox["35", "13"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["463", "13"], ",", "0", ",", 
               FractionBox["76", "13"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["216", "13"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5244"}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["4702", "5"]}], ",", "0", ",", 
            FractionBox["12466", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "12580"}], ",", "0", ",", 
            RowBox[{"-", "2256"}], ",", "0", ",", "5981", ",", "0"}], "}"}]}],
          "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "18270"}], ",", "0", ",", 
            RowBox[{"-", "3276"}], ",", "0", ",", "8686", ",", "0"}], "}"}]}],
          "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"12300", ",", "0", ",", "2206", ",", "0", ",", 
               RowBox[{"-", "5848"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "41540"}], ",", "0", ",", 
               RowBox[{"-", "7450"}], ",", "0", ",", "19750", ",", "0"}], 
              "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "41540"}], ",", "0", ",", 
               RowBox[{"-", "7450"}], ",", "0", ",", "19750", ",", "0"}], 
              "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"16222", ",", "0", ",", 
            FractionBox["14546", "5"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["38563", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["6409", "5"], ",", "0", ",", 
            FractionBox["5747", "25"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["15236", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "30850"}], ",", "0", ",", 
               RowBox[{"-", "5532"}], ",", "0", ",", "14667", ",", "0"}], 
              "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1602", ",", "0", ",", 
               FractionBox["1436", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3808", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"21435", ",", "0", ",", "3844", ",", "0", ",", 
               RowBox[{"-", "10191"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"23120", ",", "0", ",", "4146", ",", "0", ",", 
               RowBox[{"-", "10992"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["19273", "5"], ",", "0", ",", 
               FractionBox["17284", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["45817", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["864", "65"], ",", "0", ",", 
            FractionBox["662", "325"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["2006", "325"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "8", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["864", "65"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["662", "325"]}], ",", "0", ",", 
               FractionBox["2006", "325"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["574", "13"], ",", "0", ",", 
               FractionBox["472", "65"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1336", "65"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", 
             FractionBox["36", "65"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["98", "325"]}], ",", "0", ",", 
            FractionBox["24", "325"]}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["274", "65"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["392", "325"]}], ",", "0", ",", 
            FractionBox["746", "325"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3579", "1625"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1607", "8125"]}], ",", "0", ",", 
            FractionBox["8041", "8125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["574", "13"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["472", "65"]}], ",", "0", ",", 
               FractionBox["1336", "65"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["354", "325"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["682", "1625"]}], ",", "0", ",", 
               FractionBox["1016", "1625"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7870", "47"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1336", "47"]}], ",", "0", ",", 
            FractionBox["3696", "47"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3038", "235"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["2654", "1175"]}], ",", "0", ",", 
            FractionBox["7177", "1175"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["9712", "235"], ",", "0", ",", 
            FractionBox["9046", "1175"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["23298", "1175"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["17290", "47"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3150", "47"]}], ",", "0", ",", 
               FractionBox["8250", "47"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["712", "47"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["566", "235"]}], ",", "0", ",", 
               FractionBox["1648", "235"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1575", "47"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["278", "47"]}], ",", "0", ",", 
               FractionBox["746", "47"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "8", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2360", "47"], ",", "0", ",", 
               FractionBox["390", "47"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1102", "47"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["507", "47"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["541", "235"]}], ",", "0", ",", 
               FractionBox["1258", "235"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "0", ",", "9", ",", "0", ",", 
            RowBox[{"-", "22"}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "8", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"18", ",", "0", ",", 
            FractionBox["14", "5"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["42", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "0", ",", 
            FractionBox["3", "5"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["14", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "14", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"134", ",", "0", ",", 
               FractionBox["122", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["321", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "215"}], ",", "0", ",", 
               RowBox[{"-", "40"}], ",", "0", ",", "103", ",", "0"}], "}"}]}],
             "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "90"}], ",", "0", ",", 
               RowBox[{"-", "15"}], ",", "0", ",", "42", ",", "0"}], "}"}]}], 
            "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "14", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "60"}], ",", "0", ",", 
               RowBox[{"-", "10"}], ",", "0", ",", "28", ",", "0"}], "}"}]}], 
            "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "75"}], ",", "0", ",", 
               RowBox[{"-", "14"}], ",", "0", ",", "36", ",", "0"}], "}"}]}], 
            "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "27"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["21", "5"]}], ",", "0", ",", 
               FractionBox["63", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "19"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["17", "5"]}], ",", "0", ",", 
               FractionBox["46", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"90", ",", "0", ",", "15", ",", "0", ",", 
               RowBox[{"-", "42"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"215", ",", "0", ",", "40", ",", "0", ",", 
               RowBox[{"-", "103"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"42", ",", "0", ",", 
            FractionBox["38", "5"], ",", "0", ",", 
            RowBox[{"-", "20"}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "15"}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["14", "5"]}], ",", "0", ",", 
            FractionBox["36", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["708", "5"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["126", "5"]}], ",", "0", ",", 
            FractionBox["336", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["52", "5"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["46", "25"]}], ",", "0", ",", 
            FractionBox["123", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["498", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["88", "5"]}], ",", "0", ",", 
               FractionBox["236", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["62", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["12", "5"]}], ",", "0", ",", "6", ",", "0"}], 
              "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["192", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["34", "5"]}], ",", "0", ",", 
               FractionBox["91", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "8", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "142"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["128", "5"]}], ",", "0", ",", 
               FractionBox["338", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"7", ",", "0", ",", 
               FractionBox["31", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["83", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["417", "47"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["366", "235"]}], ",", "0", ",", 
            FractionBox["988", "235"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "8", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["6990", "47"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1202", "47"]}], ",", "0", ",", 
            FractionBox["3292", "47"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["463", "47"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["474", "235"]}], ",", "0", ",", 
            FractionBox["1137", "235"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["4570", "47"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["834", "47"]}], ",", "0", ",", 
               FractionBox["2182", "47"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "8", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["15480", "47"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2810", "47"]}], ",", "0", ",", 
               FractionBox["7380", "47"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["628", "47"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["514", "235"]}], ",", "0", ",", 
               FractionBox["1462", "235"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["628", "47"], ",", "0", ",", 
               FractionBox["514", "235"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1462", "235"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["3495", "47"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["601", "47"]}], ",", "0", ",", 
               FractionBox["1646", "47"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["2707", "235"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2381", "1175"]}], ",", "0", ",", 
               FractionBox["6403", "1175"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2090", "47"], ",", "0", ",", 
               FractionBox["352", "47"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["980", "47"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["8718", "235"], ",", "0", ",", 
               FractionBox["8044", "1175"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["20872", "1175"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"26", ",", "0", ",", 
            FractionBox["18", "5"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["59", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "8", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"85", ",", "0", ",", "13", ",", "0", ",", 
               RowBox[{"-", "39"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["6", "5"], ",", "0", ",", 
               FractionBox["23", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["24", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["20380", "547"], ",", "0", ",", 
            FractionBox["3510", "547"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["9610", "547"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1428", "547"], ",", "0", ",", 
            FractionBox["1234", "2735"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["3377", "2735"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["123025", "547"], ",", "0", ",", 
            FractionBox["21450", "547"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["58120", "547"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["7960", "547"], ",", "0", ",", 
            FractionBox["1175", "547"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["3630", "547"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7914", "547"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["6632", "2735"]}], ",", "0", ",", 
            FractionBox["18566", "2735"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["52510", "547"], ",", "0", ",", 
               FractionBox["9610", "547"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["25080", "547"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["2276", "547"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2143", "2735"]}], ",", "0", ",", 
               FractionBox["5459", "2735"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["10800", "547"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2078", "547"]}], ",", "0", ",", 
               FractionBox["5200", "547"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["11960", "547"], ",", "0", ",", 
               FractionBox["2208", "547"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["5718", "547"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["16420", "547"], ",", "0", ",", 
               FractionBox["3368", "547"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["8068", "547"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["654", "547"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["772", "2735"]}], ",", "0", ",", 
               FractionBox["1696", "2735"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["17225", "547"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3180", "547"]}], ",", "0", ",", 
               FractionBox["8253", "547"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["55310", "547"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["9622", "547"]}], ",", "0", ",", 
               FractionBox["26104", "547"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1219", "2735"], ",", "0", ",", 
               FractionBox["452", "13675"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2651", "13675"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["3", "5"]}], ",", "0", ",", 
            FractionBox["4", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["3", "5"]}], ",", "0", ",", 
            FractionBox["4", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "14", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"36", ",", "0", ",", "8", ",", "0", ",", 
            RowBox[{"-", "18"}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "14", "]"}], " ", 
        RowBox[{"c", "[", "15", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"218", ",", "0", ",", "43", ",", "0", ",", 
            RowBox[{"-", "106"}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"48", ",", "0", ",", 
               FractionBox["49", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["117", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "13"}], ",", "0", ",", 
               RowBox[{"-", "2"}], ",", "0", ",", "6", ",", "0"}], "}"}]}], 
            "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"18", ",", "0", ",", "4", ",", "0", ",", 
               RowBox[{"-", "9"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "31"}], ",", "0", ",", 
               RowBox[{"-", "6"}], ",", "0", ",", "15", ",", "0"}], "}"}]}], 
            "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0", ",", "3", 
               ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"13", ",", "0", ",", "2", ",", "0", ",", 
            RowBox[{"-", "6"}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "8", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["23", "25"], ",", "0", ",", 
            FractionBox["9", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["42", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["201", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["133", "125"]}], ",", "0", ",", 
            FractionBox["454", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "14", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"87", ",", "0", ",", "15", ",", "0", ",", 
            RowBox[{"-", "41"}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"100", ",", "0", ",", "17", ",", "0", ",", 
            RowBox[{"-", "47"}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["268", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["219", "125"]}], ",", "0", ",", 
               FractionBox["647", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["137", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["111", "25"]}], ",", "0", ",", 
               FractionBox["318", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["274", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["242", "25"]}], ",", "0", ",", 
               FractionBox["646", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "14", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["52", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["36", "25"]}], ",", "0", ",", 
               FractionBox["118", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["26", "5"], ",", "0", ",", 
               FractionBox["8", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["54", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["71", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["53", "25"]}], ",", "0", ",", 
               FractionBox["164", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["39", "5"], ",", "0", ",", 
               FractionBox["32", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["91", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"8", ",", "0", ",", 
               FractionBox["4", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["17", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"30", ",", "0", ",", "5", ",", "0", ",", 
               RowBox[{"-", "14"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["35690", "281"], ",", "0", ",", 
            FractionBox["6140", "281"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["16810", "281"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["35690", "281"], ",", "0", ",", 
            FractionBox["6140", "281"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["16810", "281"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1136", "281"], ",", "0", ",", 
            FractionBox["1408", "1405"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["2934", "1405"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5597", "1405"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["4701", "7025"]}], ",", "0", ",", 
            FractionBox["13063", "7025"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["10670", "281"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1798", "281"]}], ",", "0", ",", 
               FractionBox["5004", "281"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["10670", "281"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1798", "281"]}], ",", "0", ",", 
               FractionBox["5004", "281"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1526", "1405"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2208", "7025"]}], ",", "0", ",", 
               FractionBox["4154", "7025"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["71380", "281"], ",", "0", ",", 
               FractionBox["12280", "281"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["33620", "281"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1136", "281"], ",", "0", ",", 
               FractionBox["1408", "1405"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2934", "1405"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"19", ",", "0", ",", 
            FractionBox["12", "5"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["42", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "8", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["31", "5"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["23", "25"]}], ",", "0", ",", 
            FractionBox["69", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "14", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"22", ",", "0", ",", 
            FractionBox["26", "5"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["56", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"36", ",", "0", ",", 
            FractionBox["28", "5"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["83", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["8", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["14", "25"]}], ",", "0", ",", 
               FractionBox["22", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "42"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["36", "5"]}], ",", "0", ",", 
               FractionBox["99", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "14", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"31", ",", "0", ",", 
               FractionBox["23", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["71", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"8", ",", "0", ",", 
               FractionBox["9", "5"], ",", "0", ",", 
               RowBox[{"-", "4"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "2"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1", "5"]}], ",", "0", ",", 
               FractionBox["4", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "11"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["8", "5"]}], ",", "0", ",", "5", ",", "0"}], 
              "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "2"}], ",", "0", ",", 
               FractionBox["4", "5"], ",", "0", ",", 
               FractionBox["1", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"31", ",", "0", ",", 
               FractionBox["18", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["68", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["118", "5"], ",", "0", ",", 
            FractionBox["94", "25"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["272", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["118", "5"], ",", "0", ",", 
            FractionBox["94", "25"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["272", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "14", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "162"}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["141", "5"]}], ",", "0", ",", 
            FractionBox["383", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "14", "]"}], " ", 
        RowBox[{"c", "[", "15", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"685", ",", "0", ",", "130", ",", "0", ",", 
            RowBox[{"-", "330"}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1011", "5"], ",", "0", ",", 
               FractionBox["938", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2419", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "117"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["96", "5"]}], ",", "0", ",", 
               FractionBox["273", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["26", "5"], ",", "0", ",", 
            FractionBox["28", "25"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["64", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "8", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["124", "5"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["117", "25"]}], ",", "0", ",", 
            FractionBox["296", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "14", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "62"}], ",", "0", ",", 
            RowBox[{"-", "12"}], ",", "0", ",", "30", ",", "0"}], "}"}]}], 
         "]"}], " ", 
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"25", ",", "0", ",", "3", ",", "0", ",", 
            RowBox[{"-", "11"}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "14", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "105"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["93", "5"]}], ",", "0", ",", 
               FractionBox["249", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "131"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["113", "5"]}], ",", "0", ",", 
               FractionBox["309", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["13", "5"], ",", "0", ",", 
               FractionBox["4", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["27", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "47"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["36", "5"]}], ",", "0", ",", 
               FractionBox["108", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["72", "5"], ",", "0", ",", 
               FractionBox["51", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["163", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["78", "5"], ",", "0", ",", 
               FractionBox["64", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["182", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "26"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["22", "5"]}], ",", "0", ",", 
               FractionBox["61", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"18", ",", "0", ",", 
               FractionBox["18", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["44", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["177", "26"], ",", "0", ",", 
            FractionBox["159", "130"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["417", "130"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "8", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["14", "13"], ",", "0", ",", 
            FractionBox["2", "65"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["31", "65"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["209", "13"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["197", "65"]}], ",", "0", ",", 
            FractionBox["486", "65"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "14", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1002", "13"], ",", "0", ",", 
            FractionBox["357", "26"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["951", "26"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["695", "13"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["122", "13"]}], ",", "0", ",", 
            FractionBox["331", "13"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "14", "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1895", "26"], ",", "0", ",", 
            FractionBox["329", "26"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["447", "13"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["140", "13"], ",", "0", ",", 
            FractionBox["17", "13"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["62", "13"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["209", "13"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["197", "65"]}], ",", "0", ",", 
               FractionBox["486", "65"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "14", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["565", "26"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["48", "13"]}], ",", "0", ",", 
               FractionBox["133", "13"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["785", "13"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["132", "13"]}], ",", "0", ",", 
               FractionBox["369", "13"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["85", "13"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["29", "26"]}], ",", "0", ",", 
               FractionBox["79", "26"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["74", "13"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["14", "13"]}], ",", "0", ",", 
               FractionBox["35", "13"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["565", "26"], ",", "0", ",", 
               FractionBox["48", "13"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["133", "13"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}]}], ")"}]}]}]}], "}"}], "/.", 
    RowBox[{"x_c", "\[RuleDelayed]", 
     RowBox[{"-", "x"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.734648373256407*^9, 3.734648382031974*^9}, {
  3.739209614914857*^9, 
  3.739209621972205*^9}},ExpressionUUID->"77dd7e1e-cede-411e-a347-\
a1961fb52e3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nsols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"r", "\[Equal]", "0"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.730330644195285*^9, 3.730330649791147*^9}, {
  3.730401462461944*^9, 
  3.7304014634693727`*^9}},ExpressionUUID->"480c2fdf-628c-414d-a122-\
eb81b49a3cab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "nsols", "]"}]], "Input",
 CellChangeTimes->{{3.730401418109543*^9, 3.730401419957717*^9}, {
  3.730420755905573*^9, 
  3.730420757352108*^9}},ExpressionUUID->"9c805700-b1fb-4191-a57d-\
4d251a9dbfa7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "7"}], "}"}]], "Output",
 CellChangeTimes->{3.730497373445941*^9, 3.734656521747127*^9, 
  3.7392596023422937`*^9, 
  3.739282300258047*^9},ExpressionUUID->"5e876e50-cb45-47ae-9a08-\
870dd249a9d0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"neqs3c", "=", 
   RowBox[{"eqs3c", "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"N", "[", 
      RowBox[{"a", ",", "1000"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730401597004463*^9, 3.730401604821015*^9}, {
  3.730410033265168*^9, 3.730410034241005*^9}, {3.73049763311099*^9, 
  3.730497636328197*^9}},ExpressionUUID->"1ed4a3bf-924c-4337-bc9c-\
0ce7754720aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"neqs", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"neqs", "[", "a", "]"}], "=", 
    RowBox[{"neqs3c", "/.", 
     RowBox[{"nsols", "[", 
      RowBox[{"[", "a", "]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730330669187088*^9, 3.730330688226941*^9}, {
  3.7303308512984867`*^9, 3.730330857187907*^9}, {3.7304015741334476`*^9, 
  3.730401618820566*^9}, {3.7304976401126823`*^9, 
  3.730497640783781*^9}},ExpressionUUID->"26eb89f9-3eb1-415a-a43f-\
9306c9c4050f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"neqs", "[", "a", "]"}], "=", 
     RowBox[{"SortBy", "[", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"neqs", "[", "a", "]"}], ",", "_c", ",", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{"#", ",", 
              SuperscriptBox["10.", 
               RowBox[{"-", "100"}]]}], "]"}], "&"}]}], "]"}], ",", "0"}], 
        "]"}], ",", "nvars"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"Length", "[", "nsols", "]"}]}], "}"}]}], "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.730330998743726*^9, 3.730331010867325*^9}, {
  3.73033105198402*^9, 3.730331094816996*^9}, {3.730331133150621*^9, 
  3.730331149169034*^9}, {3.730331181887835*^9, 3.730331185860618*^9}, {
  3.730406347695073*^9, 3.730406373136373*^9}, {3.730410066183016*^9, 
  3.7304100727776937`*^9}},ExpressionUUID->"17c1e829-cefa-4152-842d-\
c69a408cce70"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tally", "[", 
   RowBox[{"nvars", "/@", 
    RowBox[{"neqs", "[", "1", "]"}]}], "]"}], "//", "Sort"}]], "Input",
 CellChangeTimes->{{3.730331106699438*^9, 
  3.73033111386434*^9}},ExpressionUUID->"1b7e10b0-f174-4cfa-83ac-\
2fc9bddfbe05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "161"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "372"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "311"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "374"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "188"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "192"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "286"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "444"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "1141"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "1015"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7303311142159224`*^9, 3.730331152174738*^9, 
  3.730401629336355*^9, 3.730497662601446*^9, 3.734656544987801*^9, 
  3.739259602807427*^9, 
  3.739282339402341*^9},ExpressionUUID->"d1e98a4f-3f0e-4559-9780-\
ff5a3daa8803"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nvars", "[", 
  RowBox[{"neqs", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7304019977427397`*^9, 
  3.7304020008404913`*^9}},ExpressionUUID->"63578abb-8746-46bf-98e9-\
02699ca4dbb5"],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{3.7304020349124403`*^9, 3.730497663055797*^9, 
  3.7346565451115103`*^9, 3.7392596028737373`*^9, 
  3.739282339551305*^9},ExpressionUUID->"e29fbf09-37e0-4a3b-a5fb-\
6e81f1e44378"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nvars", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"neqs", "[", "1", "]"}], ",", 
    RowBox[{"e_", "/;", 
     RowBox[{
      RowBox[{"nvars", "[", "e", "]"}], "\[LessEqual]", "1"}]}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.730498167437564*^9, 
  3.7304981687326717`*^9}},ExpressionUUID->"d0dc03d2-79bd-41fb-9b63-\
b83a8d1c359e"],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{3.7304981705853987`*^9, 3.734656545220813*^9, 
  3.739259602986865*^9, 
  3.7392823396830873`*^9},ExpressionUUID->"5fc78ec2-94f7-4a70-a54c-\
929895602692"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "nsols1", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nsols1", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"nsols1", "[", "a", "]"}], "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"neqs", "[", "a", "]"}], ",", 
        RowBox[{"e_", "/;", 
         RowBox[{
          RowBox[{"nvars", "[", "e", "]"}], "\[LessEqual]", "1"}]}]}], "]"}], 
      "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "8"}], "]"}], "]"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "800"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.730406507552198*^9, 3.730406512619616*^9}, 
   3.7304100235225897`*^9, {3.7304100811863527`*^9, 3.730410084481572*^9}, {
   3.730497880288118*^9, 3.73049788892668*^9}, {3.7304979212475653`*^9, 
   3.7304979219101477`*^9}, {3.730498285956682*^9, 
   3.73049828784457*^9}},ExpressionUUID->"21ac097e-3a58-4fac-8840-\
71c145277b43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Dimensions", "[", 
     RowBox[{"nsols1", "[", "a", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", 
     RowBox[{"Length", "[", "nsols", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.730497737504457*^9, 3.730497739487526*^9}, {
  3.730497899943606*^9, 
  3.7304979006781893`*^9}},ExpressionUUID->"f7c64cd4-1d0e-4398-b130-\
99108e29ee6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"64", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{3.7304983201910954`*^9, 3.730498581480381*^9, 
  3.734656574538952*^9, 3.7392596031895733`*^9, 
  3.739282382317718*^9},ExpressionUUID->"b28fdfe2-a150-431a-b551-\
4a6389cb01e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"64", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{3.7304983201910954`*^9, 3.730498581480381*^9, 
  3.734656574538952*^9, 3.7392596031895733`*^9, 
  3.7392824251156263`*^9},ExpressionUUID->"fa275b62-7931-47c3-aa0a-\
47b6267cbd25"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Null", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.7304978753733053`*^9, 3.730497919443907*^9, 
  3.730498027089396*^9, 3.730498350830029*^9, 3.730498612696702*^9, 
  3.7346566039358873`*^9, 3.739259603237154*^9, 
  3.739282425126293*^9},ExpressionUUID->"7026ceef-55ee-4eeb-ae8f-\
3578a681aec7"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "neqs2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neqs2", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"neqs2", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "=", 
    RowBox[{
     RowBox[{"neqs", "[", "a", "]"}], "/.", 
     RowBox[{
      RowBox[{"nsols1", "[", "a", "]"}], "[", 
      RowBox[{"[", "b", "]"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.730330669187088*^9, 3.730330688226941*^9}, {
  3.7303308512984867`*^9, 3.730330857187907*^9}, {3.7304015741334476`*^9, 
  3.730401618820566*^9}, {3.7304976401126823`*^9, 3.730497640783781*^9}, {
  3.730498303268852*^9, 3.730498323291778*^9}, {3.730498531019804*^9, 
  3.730498559650712*^9}},ExpressionUUID->"437fe663-ddca-41b0-ab66-\
a56c5b25cf42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"neqs2", "[", 
      RowBox[{"a", ",", "b"}], "]"}], "=", 
     RowBox[{"SortBy", "[", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"neqs2", "[", 
            RowBox[{"a", ",", "b"}], "]"}], ",", "_c", ",", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{"#", ",", 
              SuperscriptBox["10.", 
               RowBox[{"-", "100"}]]}], "]"}], "&"}]}], "]"}], ",", "0"}], 
        "]"}], ",", "nvars"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"Length", "[", "nsols", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"nsols1", "[", "a", "]"}], "]"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.730330998743726*^9, 3.730331010867325*^9}, {
   3.73033105198402*^9, 3.730331094816996*^9}, {3.730331133150621*^9, 
   3.730331149169034*^9}, {3.730331181887835*^9, 3.730331185860618*^9}, {
   3.730406347695073*^9, 3.730406373136373*^9}, {3.730410066183016*^9, 
   3.7304100727776937`*^9}, {3.730498330476902*^9, 3.7304983644919977`*^9}, {
   3.730498538955686*^9, 3.730498541747031*^9}, 
   3.730501510026936*^9},ExpressionUUID->"1032275b-4846-48e7-b9a1-\
23243500cb16"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "nsols2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nsols2", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"nsols2", "[", 
    RowBox[{"a", ",", "b"}], "]"}], "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"neqs2", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", 
       RowBox[{"e_", "/;", 
        RowBox[{
         RowBox[{"nvars", "[", "e", "]"}], "\[LessEqual]", "1"}]}]}], "]"}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "700"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.730406507552198*^9, 3.730406512619616*^9}, 
   3.7304100235225897`*^9, {3.7304100811863527`*^9, 3.730410084481572*^9}, {
   3.730497880288118*^9, 3.73049788892668*^9}, {3.7304979212475653`*^9, 
   3.7304979219101477`*^9}, {3.730498285956682*^9, 3.73049828784457*^9}, {
   3.730498387116637*^9, 3.730498407646369*^9}, {3.7304985151074057`*^9, 
   3.730498527315043*^9}, {3.7305013120578737`*^9, 3.73050131211334*^9}, {
   3.730501890202601*^9, 
   3.730501922463776*^9}},ExpressionUUID->"cb3ffee7-9ab3-4b54-96b9-\
daddcd7bc666"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", 
       RowBox[{"Dimensions", "[", 
        RowBox[{"nsols2", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"Length", "[", "nsols", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"nsols1", "[", "a", "]"}], "]"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.730498429892414*^9, 3.730498435491317*^9}, {
   3.730498523532507*^9, 3.730498523768586*^9}, {3.730501551523594*^9, 
   3.7305015554899073`*^9}, 
   3.734734905481844*^9},ExpressionUUID->"9ddd9eaf-043c-499b-8ee0-\
4db024814af9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.73928267754882*^9},ExpressionUUID->"6c07c7ed-f3c8-4c90-828b-\
76f7592f03ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392826776117277`*^9},ExpressionUUID->"3f1456a7-c41f-4201-a906-\
be57fb1af8d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "3", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282677679235*^9},ExpressionUUID->"e365a0b0-5dda-461e-a95a-\
6316f671a8f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "4", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.73928267774622*^9},ExpressionUUID->"d511c534-152e-4d74-ae8f-\
ecedfedfed9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "5", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392826778184557`*^9},ExpressionUUID->"4212101b-16dc-461f-9975-\
8812bad3feee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "6", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392826778865337`*^9},ExpressionUUID->"48c97731-ad58-4a75-8df6-\
677d28a7fe88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "7", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282677953182*^9},ExpressionUUID->"cdbd21ed-3648-49da-934d-\
294b27431de2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "8", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282678022415*^9},ExpressionUUID->"1c1f9dd3-ac6a-4310-b6d1-\
da5c15e86e22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "9", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282678090892*^9},ExpressionUUID->"e9c0ffc9-0cea-45dd-aaab-\
7c8ea2f5dea9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "10", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282678159903*^9},ExpressionUUID->"09f6b491-fa4f-427e-b386-\
82c04142df6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "11", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392826782312202`*^9},ExpressionUUID->"f1bb092c-0a2a-40af-b4f9-\
15480f8c87e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "12", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282678304433*^9},ExpressionUUID->"0e7e56dd-9a95-4bbc-b15c-\
5362cdb9e4f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "13", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282781369463*^9},ExpressionUUID->"15dd4cb6-e9fb-4ffd-9fef-\
41979c4e45c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "14", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282781439369*^9},ExpressionUUID->"89bf6514-dbb3-4a94-9b5c-\
8fa18face7ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "15", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282781507238*^9},ExpressionUUID->"f0ace605-f72d-468a-9778-\
aebf1e8f87d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "16", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282781578082*^9},ExpressionUUID->"890e1148-6339-4dda-bd0d-\
743be5bead65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "17", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282781646899*^9},ExpressionUUID->"37c70023-2e0f-4f94-b65e-\
a2964d41be50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "18", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282781716156*^9},ExpressionUUID->"e7bc41f4-f6af-4f5c-9495-\
af81881f6bed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "19", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282781784712*^9},ExpressionUUID->"b1d2dd92-9762-4cfd-8842-\
fb83070c9fad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "20", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828866140423`*^9},ExpressionUUID->"c42c33cf-9ad4-4858-a50b-\
a9f805896c66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "21", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828866881123`*^9},ExpressionUUID->"a44c1269-aa39-4ae1-91d3-\
d77ab3b4ce07"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "22", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282886759095*^9},ExpressionUUID->"6204e1fe-f874-481a-ac44-\
e1216e6d9a20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "23", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282886828073*^9},ExpressionUUID->"7e176607-a8ea-440c-bd80-\
3f742a36207e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "24", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282886896263*^9},ExpressionUUID->"280b94be-3136-4863-9792-\
47a7dfec5c29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "25", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282886966093*^9},ExpressionUUID->"48cf1d0a-c575-411c-8bc4-\
c56ed1087f8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "26", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828870328608`*^9},ExpressionUUID->"c892fca3-9b32-4451-a8b7-\
9cbcec7fe8dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "27", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282887100189*^9},ExpressionUUID->"887ea195-f0ac-4366-9d9e-\
ec94d00564b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "28", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828871677732`*^9},ExpressionUUID->"e716f162-8d92-4112-8ae9-\
38b00e860d8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "29", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282887234693*^9},ExpressionUUID->"b18bf5f1-f781-4519-86de-\
c2f60a40a4e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "30", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.73928288730175*^9},ExpressionUUID->"44db65d8-e502-42b7-9c06-\
ff7c47f2799b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "31", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.73928288736907*^9},ExpressionUUID->"aa4fad05-4402-47b4-8c1f-\
47b00077e6b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "32", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282887435204*^9},ExpressionUUID->"717d5ac9-623d-4c50-a5d2-\
5fe36708d5a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "33", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282887501116*^9},ExpressionUUID->"09be0123-b9b9-4adf-8729-\
77f642bb61eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "34", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282887567169*^9},ExpressionUUID->"46f2c295-7f7c-4845-90a2-\
5666b97dd9db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "35", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282887633542*^9},ExpressionUUID->"a764f9aa-3e82-40e6-a009-\
ce544e7d97ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "36", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282887698544*^9},ExpressionUUID->"3f0d8bde-b6fe-4f0a-bda1-\
46b4cd040797"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "37", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282887766965*^9},ExpressionUUID->"646430ed-b1d4-4391-8aeb-\
0c47f3c3f582"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "38", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.73928288783502*^9},ExpressionUUID->"748dcb0d-b975-4099-8b47-\
86beeffdc675"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "39", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282887902052*^9},ExpressionUUID->"be3fe098-15ee-476c-92f4-\
b57474a0bb13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "40", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282887970126*^9},ExpressionUUID->"7bc2e835-89a6-4cc6-ac35-\
40e04c4968f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "41", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282888034647*^9},ExpressionUUID->"78497fcb-a3dd-4f50-87ed-\
4d07df60763c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "42", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.73928288810223*^9},ExpressionUUID->"5911bfad-c277-48b2-b952-\
964af5f45a2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "43", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282888354846*^9},ExpressionUUID->"d634f2a1-7623-4761-a642-\
8392b3527ff3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "44", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282888422866*^9},ExpressionUUID->"a2f1526f-0254-4fd4-9540-\
b011412c31d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "45", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282888488749*^9},ExpressionUUID->"58048351-5630-4f02-a79c-\
1349c481e320"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "46", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828885558157`*^9},ExpressionUUID->"4d0d96f6-1793-45ed-b353-\
9c530f073c8c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "47", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828886254473`*^9},ExpressionUUID->"0302fc05-ab42-4273-8aee-\
96bd765a5725"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "48", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282888693635*^9},ExpressionUUID->"85966a8c-b64d-4f99-9ec2-\
f8986e38487c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "49", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282888762004*^9},ExpressionUUID->"0c4de8c5-d025-4f38-a77e-\
278fb5917b90"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "50", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828888279963`*^9},ExpressionUUID->"6f882ec1-d2cc-4089-8c8b-\
3ca16e201a69"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "51", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282888894561*^9},ExpressionUUID->"f8dbdcfb-738a-4a99-86dc-\
f5d60eaf503e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "52", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282888962367*^9},ExpressionUUID->"fdb581d6-81f4-4aea-a129-\
f93806832fb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "53", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282889030395*^9},ExpressionUUID->"b7f9ccc1-135c-42a1-ab58-\
34bb722966b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "54", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828891026163`*^9},ExpressionUUID->"1476dae4-111d-4c23-a3ec-\
3597bd74347f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "55", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282889167378*^9},ExpressionUUID->"6bf5c7ed-349b-4c1d-935f-\
f3fbebd0125d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "56", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828892328663`*^9},ExpressionUUID->"fa7eac1b-a78d-4508-a869-\
055e5981b0e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "57", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282889297048*^9},ExpressionUUID->"317ed71a-0899-4861-b2fc-\
08fc56703806"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "58", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828893623037`*^9},ExpressionUUID->"2aa24aa5-9d19-4aa7-aa96-\
2ce4a93e880b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "59", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828894343443`*^9},ExpressionUUID->"db36634d-8636-4d5d-9dab-\
eb4c112b4776"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "60", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282889500374*^9},ExpressionUUID->"b5d290dd-eaa0-40b5-a58e-\
c3fe67e3a830"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "61", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282889566595*^9},ExpressionUUID->"8df56acf-0727-43d0-b2b5-\
368ab1c24a0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "62", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828896310997`*^9},ExpressionUUID->"1bde02ae-fe13-4256-bd73-\
5433a3b7d2b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "63", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282889698491*^9},ExpressionUUID->"f8caf94d-7e7e-4408-a0ce-\
afac787cf165"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "64", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282889764669*^9},ExpressionUUID->"d3948be9-4455-4e3c-9a70-\
00ba2805457e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.73928288983158*^9},ExpressionUUID->"fadde6cf-3178-4f6c-9d1a-\
f67a4dc325f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828898975286`*^9},ExpressionUUID->"ab71a6ac-302e-4fe8-af57-\
634929dbe4e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "3", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282889963313*^9},ExpressionUUID->"0e723b91-85de-466c-baf0-\
5beba7876928"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "4", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828900276747`*^9},ExpressionUUID->"18b90f70-a7c5-4377-b4c0-\
601ac3bb41ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "5", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282890092626*^9},ExpressionUUID->"cef67023-70b6-4f09-96d7-\
3177297abeb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "6", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282890158423*^9},ExpressionUUID->"24c356bd-a0d7-457b-8861-\
0ba51d400244"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "7", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282890224319*^9},ExpressionUUID->"0b360f81-8edc-4985-befe-\
1259d083479c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "8", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828902879868`*^9},ExpressionUUID->"6966d72e-5d13-4e86-a44c-\
debbe2b7dc77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "9", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282890351046*^9},ExpressionUUID->"b5058cdc-9cee-475f-8691-\
a256854df626"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "10", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282890419137*^9},ExpressionUUID->"1494c8a9-50ec-430b-a56f-\
563ed9acf80e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "11", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282890484292*^9},ExpressionUUID->"b488c4e8-2685-4b78-bb96-\
b680f7741f0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "12", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392828905529346`*^9},ExpressionUUID->"fda663a8-1666-47ab-ab7d-\
bfd8f8a60caf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "13", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282994040359*^9},ExpressionUUID->"fa577bfe-8744-4b7a-8e05-\
29f199d4e0e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "14", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392829941169*^9},ExpressionUUID->"ac88a331-0c01-44b9-9987-017692d3ed6c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "15", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392829941854897`*^9},ExpressionUUID->"75d30703-630f-41d0-ad18-\
30002a52ed45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "16", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282994255431*^9},ExpressionUUID->"562e0281-344d-44fc-83b2-\
36f794019a5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "17", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282994323735*^9},ExpressionUUID->"934a8d83-c012-4630-a841-\
f186862c3e9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "18", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282994390504*^9},ExpressionUUID->"68c86bea-382b-4c52-8a36-\
8f034b230f76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "19", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739282994450727*^9},ExpressionUUID->"5ffe825f-f503-4c27-a24f-\
89779c475d1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "20", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283099668528*^9},ExpressionUUID->"66e87eef-8b0c-4d19-b98c-\
f07b9c8eb4b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "21", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283099737111*^9},ExpressionUUID->"36f6e08d-de66-4f4e-97c4-\
a8aad1bf5e44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "22", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283099801352*^9},ExpressionUUID->"efca23f5-85af-4338-889b-\
75e66710d94f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "23", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283099865247*^9},ExpressionUUID->"6ac79002-d68d-4269-bc72-\
3418cfd19ced"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "24", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283099929934*^9},ExpressionUUID->"627ccb58-92bf-411f-ab2f-\
2adbc3c69052"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "25", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392830999935427`*^9},ExpressionUUID->"91cfa8e6-be26-44c8-bf97-\
f76594797553"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "26", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283100058846*^9},ExpressionUUID->"dad54cd3-49ae-46df-b960-\
8392e27c210e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "27", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283100123249*^9},ExpressionUUID->"b2cacc5f-ebc4-46f7-98c6-\
203357276159"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "28", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283100189435*^9},ExpressionUUID->"eed699ef-f3d1-482a-9f1d-\
8706e654d5b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "29", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283100254114*^9},ExpressionUUID->"2bad4dee-4254-4f06-bdeb-\
1e1007dfa5f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "30", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283100318624*^9},ExpressionUUID->"c32b9c12-9445-484f-b27b-\
7798e0e89f5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "31", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283100383252*^9},ExpressionUUID->"d7279502-cbc3-4412-a3ef-\
6f2d6638cce3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "32", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392831004493093`*^9},ExpressionUUID->"7fe6ecc9-a75e-4759-b83f-\
531ce81b02d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "33", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283100516347*^9},ExpressionUUID->"acf23a1c-0210-43a3-b352-\
ffb05b8d9503"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "34", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392831005844917`*^9},ExpressionUUID->"0901ca8c-f141-4b37-9ba0-\
b7cde399a6ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "35", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283100652191*^9},ExpressionUUID->"b17ae0a9-5fde-44dc-969b-\
231fd43bd1f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "36", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283100718087*^9},ExpressionUUID->"4f6db4ff-85b4-47d2-b88a-\
881f32b80efa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "37", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283100785582*^9},ExpressionUUID->"4af7ebfb-2bc1-469f-9924-\
16a6bf359499"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "38", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283100850774*^9},ExpressionUUID->"f8a65152-c97b-4a03-8a86-\
62346f4711f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "39", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283100915216*^9},ExpressionUUID->"f976d967-5b16-44c8-b6d7-\
519b1ee4b2bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "40", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392831009818974`*^9},ExpressionUUID->"d6085c92-cbe8-4df9-a25c-\
333a36e6eaba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "41", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283101047545*^9},ExpressionUUID->"f77a2fdc-4415-494d-a573-\
08bfff44e2cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "42", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392831011132307`*^9},ExpressionUUID->"b3847135-d9f0-4b92-aa3c-\
16d57f6ba915"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "43", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283101181044*^9},ExpressionUUID->"daf07c75-ceba-48ec-8385-\
63b832fd807e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "44", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283101249391*^9},ExpressionUUID->"69cc14cd-010f-4f47-a97d-\
5c241c31733e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "45", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283101316325*^9},ExpressionUUID->"89f03405-0163-48e6-b81c-\
b1af006f267a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "46", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392831013820267`*^9},ExpressionUUID->"15e513a0-19d2-4938-9af7-\
bc7065f6388a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "47", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392831014470167`*^9},ExpressionUUID->"3db50ff3-dbb4-4bd5-becd-\
065252cceed5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "48", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283101513463*^9},ExpressionUUID->"820cb829-0fd6-4bff-a9b1-\
ea648c0b1774"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "49", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392831015794773`*^9},ExpressionUUID->"9bdfc70f-8d59-4804-accd-\
4f8440daf6df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "50", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283101644052*^9},ExpressionUUID->"0e6d6d10-2651-4da2-bfcb-\
9ea5485b32f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "51", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283101709262*^9},ExpressionUUID->"20d70d2d-e5a4-460c-9088-\
328b4e6b065b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "52", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283101774559*^9},ExpressionUUID->"804550de-90dd-48c9-be68-\
0af6a763b8d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "53", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392831018383512`*^9},ExpressionUUID->"8b6b7487-437c-4b81-bdcd-\
5aac4d6fff60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "54", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283101902069*^9},ExpressionUUID->"c582bef3-c887-4fa7-876f-\
c88655d74447"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "55", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283101964134*^9},ExpressionUUID->"719ab761-9fba-4117-b8f5-\
4bf052c6253e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "56", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283102027646*^9},ExpressionUUID->"7c45d839-bda2-446c-8773-\
d135d2d04569"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "57", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283102092411*^9},ExpressionUUID->"39d55887-e6ac-402e-bda5-\
13922eac99e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "58", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392831021567287`*^9},ExpressionUUID->"2a36dbda-bf5d-4370-bd69-\
1d89c2f9cd96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "59", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.7392831022189093`*^9},ExpressionUUID->"da5c8527-bdbb-4bcc-8a95-\
8ac6b71f0c5d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "60", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283102282933*^9},ExpressionUUID->"eba14895-e629-4acf-8b19-\
9e691a31e635"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "61", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283102347755*^9},ExpressionUUID->"ff8972b9-98bb-45ac-ae2f-\
a9dbd1c5fd1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "62", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283102419511*^9},ExpressionUUID->"8776ccc8-e5ba-4147-bf42-\
c5006d2bd49e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "63", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283102484179*^9},ExpressionUUID->"01fbd10f-4873-4e7a-807a-\
09648329f2f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "64", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.730498436513929*^9, 3.730498463115726*^9}, 
   3.73049881935699*^9, 3.730501314500395*^9, 3.730501557013085*^9, {
   3.730501905439506*^9, 3.730501923743829*^9}, 3.734656771429633*^9, 
   3.739259603738595*^9, 
   3.739283102547823*^9},ExpressionUUID->"9e092b90-b9bb-4962-bddf-\
a0b2377868ac"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking solutions", "Subsection",
 CellChangeTimes->{{3.730513901045619*^9, 
  3.73051390791168*^9}},ExpressionUUID->"18fcdd11-0b42-4102-81b5-\
803d0c38a9c1"],

Cell["\<\
It turns out that all the above candidate numeric solutions are given by \
algebraic numbers in the following number field.\
\>", "Text",
 CellChangeTimes->{{3.734648677069291*^9, 
  3.734648701518713*^9}},ExpressionUUID->"bd07a2a4-7d68-4f11-8c04-\
b8d2067c1702"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"390625", "-", 
       RowBox[{"625000", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"43588750", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"43340550", " ", 
        SuperscriptBox["#1", "6"]}], "+", 
       RowBox[{"679145", " ", 
        SuperscriptBox["#1", "8"]}], "+", 
       RowBox[{"718", " ", 
        SuperscriptBox["#1", "10"]}], "+", 
       SuperscriptBox["#1", "12"]}], "&"}], ",", "3"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.730502774568903*^9, 
  3.7305027771383057`*^9}},ExpressionUUID->"95baf150-09d8-4e0f-9092-\
cf5617473724"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "\[Mu]", "]"}]], "Input",
 CellChangeTimes->{{3.730593758116295*^9, 
  3.7305937589779167`*^9}},ExpressionUUID->"a9157eda-2594-49e8-9b35-\
30ee38443b59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.22902522788039253`"}], "-", 
  RowBox[{"0.2029164543662705`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.730593759246605*^9, 3.734657042867959*^9, 
  3.7392596038827343`*^9, 
  3.7392831026382017`*^9},ExpressionUUID->"e9e76b48-2418-4643-bb53-\
04aa374bac4a"]
}, Open  ]],

Cell["\<\
For convenience verifying the equations exactly, we rewrite all the equations \
into this number field.\
\>", "Text",
 CellChangeTimes->{{3.734648706313101*^9, 
  3.734648726974861*^9}},ExpressionUUID->"87effa9f-7b5c-449e-9c13-\
1962043e1d05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lw3", "=", 
   RowBox[{"lw3", "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7305072354136257`*^9, 3.7305072452849607`*^9}, {
  3.730507483862961*^9, 
  3.730507485277658*^9}},ExpressionUUID->"bfff09b7-eb05-41c5-a5bf-\
2e748e611fc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs3ce", "=", 
   RowBox[{"eqs3c", "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7305782363391657`*^9, 
  3.7305782389550533`*^9}},ExpressionUUID->"5a4ba7e0-7c42-4b02-bb5d-\
7b4ad4774513"],

Cell[CellGroupData[{

Cell["candidate solution1", "Subsubsection",
 CellChangeTimes->{{3.7305139501745663`*^9, 3.7305139578710117`*^9}, {
  3.7347294929557753`*^9, 
  3.734729493891399*^9}},ExpressionUUID->"0eef1c02-720f-4a09-bf0f-\
cd98d7fea143"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asols1", "=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"nsols", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "~", "Join", "~", 
     RowBox[{
      RowBox[{"nsols1", "[", "1", "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], "~", "Join", "~", 
     RowBox[{
      RowBox[{"nsols2", "[", 
       RowBox[{"1", ",", "13"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "\[RuleDelayed]", 
     RowBox[{"RootApproximant", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7304098779407043`*^9, 3.730409911257794*^9}, {
   3.730421051106193*^9, 3.7304210675930367`*^9}, {3.7304211658905773`*^9, 
   3.730421166833826*^9}, {3.7305027013542023`*^9, 3.730502712872992*^9}, 
   3.730572774690098*^9},ExpressionUUID->"b5e851dd-5d0c-4bae-a770-\
1de6c6a5c204"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "625"}], "-", 
        RowBox[{"2861175", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3730398", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"172225", "-", 
        RowBox[{"4303080", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"119192086", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"24363782", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"1877265", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"58550", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "+", 
        RowBox[{"774362", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"34457185", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"704926450", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"5692096250", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"822187500", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"9765625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "+", 
        RowBox[{"927928", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"49538050", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"1219921150", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"11814953125", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"47736250", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"26582", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"4235", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "-", 
        RowBox[{"421822", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"31036785", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"166019450", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"287121250", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"100312500", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"9765625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "7", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"422", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"183", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "8", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"137", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"1490", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "9", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"70225", "-", 
        RowBox[{"2194130", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"18530421", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"6266122", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"164710", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"30300", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "10", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "-", 
        RowBox[{"1976682", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"624079625", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"222706550", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"25515750", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"1045000", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "11", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"362", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"205", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "12", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "-", 
        RowBox[{"493928", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"42457870", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"259808550", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"470120625", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"5448750", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "13", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"69742", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"1733622", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"679145", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"17950", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "14", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"543", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"622", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "15", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"365", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"17450", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "16", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2809", "-", 
        RowBox[{"273698", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"7389525", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"4013550", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"55831750", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"3842500", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "17", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"608", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"9182770", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"1165172950", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2220203125", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"24156250", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"390625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "18", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "25"}], "-", 
        RowBox[{"279", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"222", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7305027228069*^9, 3.730565554337851*^9, 
  3.7305727843719263`*^9, 3.734662964131372*^9, 3.739259604554278*^9, 
  3.739283564404532*^9},ExpressionUUID->"3398464d-bb48-4797-948e-\
c80d61a9e470"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"Union", "[", 
   RowBox[{"Chop", "[", 
    RowBox[{"eqs3ce", "/.", 
     RowBox[{"(", 
      RowBox[{"asols1", "/.", 
       RowBox[{"a_Root", "\[RuleDelayed]", 
        RowBox[{"Chop", "[", 
         RowBox[{"N", "[", 
          RowBox[{"a", ",", "100"}], "]"}], "]"}]}]}], ")"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.73472895619589*^9, 3.7347289660232353`*^9}, {
   3.7347290842089043`*^9, 3.7347290880628567`*^9}, {3.734729167695671*^9, 
   3.734729171094068*^9}, 3.734729347526569*^9, {3.734729484875927*^9, 
   3.7347294863236723`*^9}},ExpressionUUID->"b3a5e1e1-0c2e-4cf9-b461-\
8ef309770ee9"],

Cell[BoxData["1013"], "Output",
 CellChangeTimes->{3.73472900841119*^9, 3.7347291464994926`*^9, 
  3.734729195535264*^9, 3.734729620267563*^9, 
  3.73928365311007*^9},ExpressionUUID->"d2ffc6ca-2563-4374-9ad2-1fd6fe1074f7"]
}, Open  ]],

Cell["This is not actually a solution!", "Text",
 CellChangeTimes->{{3.734729527469098*^9, 
  3.734729532995709*^9}},ExpressionUUID->"0ddf61d0-a7be-42f8-9ad5-\
d3bf29b6407a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["candidate solution 2", "Subsubsection",
 CellChangeTimes->{{3.7305139501745663`*^9, 3.7305139854710217`*^9}, {
  3.7347294979413433`*^9, 
  3.734729498252287*^9}},ExpressionUUID->"5a8346bc-f263-4ab0-9945-\
a474fdfbe451"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asols2", "=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"nsols", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "~", "Join", "~", 
     RowBox[{
      RowBox[{"nsols1", "[", "1", "]"}], "[", 
      RowBox[{"[", "20", "]"}], "]"}], "~", "Join", "~", 
     RowBox[{
      RowBox[{"nsols2", "[", 
       RowBox[{"1", ",", "20"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "\[RuleDelayed]", 
     RowBox[{"RootApproximant", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7304098779407043`*^9, 3.730409911257794*^9}, {
   3.730421051106193*^9, 3.7304210675930367`*^9}, {3.7304211658905773`*^9, 
   3.730421166833826*^9}, {3.7305027013542023`*^9, 3.730502712872992*^9}, {
   3.730513988200036*^9, 3.73051399115898*^9}, 
   3.730572785210752*^9},ExpressionUUID->"cbbf2a56-d7a2-4d0c-a6e7-\
c888a702633c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "125"}], "-", 
        RowBox[{"1940695", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"112942", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"172225", "-", 
        RowBox[{"4303080", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"119192086", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"24363782", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"1877265", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"58550", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "+", 
        RowBox[{"774362", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"34457185", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"704926450", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"5692096250", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"822187500", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"9765625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "+", 
        RowBox[{"927928", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"49538050", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"1219921150", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"11814953125", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"47736250", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"26582", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"4235", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "-", 
        RowBox[{"421822", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"31036785", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"166019450", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"287121250", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"100312500", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"9765625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "7", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"422", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"183", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "8", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"137", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"1490", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "9", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"70225", "-", 
        RowBox[{"2194130", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"18530421", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"6266122", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"164710", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"30300", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "10", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "-", 
        RowBox[{"1976682", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"624079625", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"222706550", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"25515750", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"1045000", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "11", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"362", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"205", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "12", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "-", 
        RowBox[{"493928", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"42457870", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"259808550", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"470120625", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"5448750", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "13", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"69742", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"1733622", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"679145", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"17950", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "14", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"543", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"622", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "15", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"365", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"17450", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "16", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2809", "-", 
        RowBox[{"273698", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"7389525", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"4013550", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"55831750", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"3842500", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "17", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"608", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"9182770", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"1165172950", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2220203125", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"24156250", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"390625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "18", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "25"}], "-", 
        RowBox[{"279", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"222", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7347292174375553`*^9, 
  3.7392836655860662`*^9},ExpressionUUID->"9c6d0a50-524f-455a-a9b9-\
715ed76c8d92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Chop", "[", 
   RowBox[{"eqs3ce", "/.", 
    RowBox[{"(", 
     RowBox[{"asols2", "/.", 
      RowBox[{"a_Root", "\[RuleDelayed]", 
       RowBox[{"Chop", "[", 
        RowBox[{"N", "[", 
         RowBox[{"a", ",", "100"}], "]"}], "]"}]}]}], ")"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.73472895619589*^9, 3.7347289660232353`*^9}, {
  3.7347290842089043`*^9, 3.7347290880628567`*^9}, {3.734729167695671*^9, 
  3.7347291942136383`*^9}, {3.734729327678917*^9, 
  3.734729327988731*^9}},ExpressionUUID->"ab43e937-63e8-494c-af55-\
b9aec9523b24"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.734729197790456*^9, 3.73472927035647*^9, 
  3.734729383188286*^9, 
  3.739283756096245*^9},ExpressionUUID->"8c8ba999-0123-4b47-af8e-\
94a8baea7ba1"]
}, Open  ]],

Cell["\<\
We now verify the proposed exact solution actually satisfies the quadratics, \
and is self-adjoint.\
\>", "Text",
 CellChangeTimes->{{3.734648734336966*^9, 3.734648755046767*^9}, {
  3.734648823696875*^9, 
  3.734648828662766*^9}},ExpressionUUID->"0b24a4e1-2f1a-466d-9e85-\
86bac73906c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"asols2", "=", 
   RowBox[{"asols2", "/.", 
    RowBox[{"r_Root", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"r", ",", "\[Mu]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7304154772932577`*^9, 3.730415504480246*^9}, {
   3.730415550401062*^9, 3.730415551191991*^9}, {3.730421554875598*^9, 
   3.730421556938387*^9}, {3.7304216187317247`*^9, 3.730421629154791*^9}, {
   3.730421795620708*^9, 3.730421798859236*^9}, {3.730422016909288*^9, 
   3.730422025956051*^9}, 3.7305074737590923`*^9, {3.730572790024898*^9, 
   3.730572792072343*^9}},ExpressionUUID->"9df30e3b-8b49-4418-b6fe-\
d26013ac08ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"eqs3ce", "/.", "asols2"}], "]"}]], "Input",
 CellChangeTimes->{{3.7304225422567453`*^9, 3.730422548150475*^9}, {
   3.730422718102275*^9, 3.730422730685288*^9}, {3.7305781404122753`*^9, 
   3.730578145659903*^9}, {3.730578192379265*^9, 3.730578192442252*^9}, 
   3.730578250076771*^9, {3.7305934668357067`*^9, 3.730593467794587*^9}, 
   3.7346487869035397`*^9},ExpressionUUID->"18576c85-4510-401a-b42d-\
c006ba9b4e52"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.734729757222238*^9, 
  3.739285279725567*^9},ExpressionUUID->"a699f130-d73f-4933-b6c5-\
5269046f0870"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sol", "=", 
        RowBox[{"GPAElement", "[", 
         RowBox[{"lw3", "/.", "asols2"}], "]"}]}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"GPAConjugate", "[", "sol", "]"}], "]"}], "-", 
        RowBox[{"GPACoefficients", "[", "sol", "]"}]}], ")"}]}], "]"}], "]"}],
    "/.", 
   RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
    RowBox[{"cachedToNumberField", "[", 
     RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7305054950741243`*^9, 3.7305055925430403`*^9}, {
   3.730505795687894*^9, 3.7305057985273438`*^9}, {3.7305072102851458`*^9, 
   3.730507222037097*^9}, 3.7305072887247334`*^9, {3.7305074898949137`*^9, 
   3.730507489941684*^9}, {3.7305083649691477`*^9, 3.7305083690182056`*^9}, {
   3.7305140306642847`*^9, 3.730514034174872*^9}, 3.730572794240713*^9, {
   3.734745944192482*^9, 3.734745962308917*^9}, {3.7349112991811457`*^9, 
   3.734911336939073*^9}},ExpressionUUID->"1259aa99-c8be-4003-b8f9-\
776527e1e1cd"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.730514576358205*^9, 3.730566662760803*^9, 
  3.734745941682664*^9, 3.7349112858374977`*^9, 
  3.7392861532405977`*^9},ExpressionUUID->"ad10561c-9f55-484d-b545-\
02276b2b3a92"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["candidate solution 3", "Subsubsection",
 CellChangeTimes->{{3.7305139501745663`*^9, 3.7305139854710217`*^9}, {
  3.7305140522713537`*^9, 3.730514052598134*^9}, {3.734729499772368*^9, 
  3.734729500284319*^9}},ExpressionUUID->"f914758b-629b-4f12-900c-\
179667833752"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asols3", "=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"nsols", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "~", "Join", "~", 
     RowBox[{
      RowBox[{"nsols1", "[", "2", "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], "~", "Join", "~", 
     RowBox[{
      RowBox[{"nsols2", "[", 
       RowBox[{"2", ",", "13"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "\[RuleDelayed]", 
     RowBox[{"RootApproximant", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7304098779407043`*^9, 3.730409911257794*^9}, {
   3.730421051106193*^9, 3.7304210675930367`*^9}, {3.7304211658905773`*^9, 
   3.730421166833826*^9}, {3.7305027013542023`*^9, 3.730502712872992*^9}, {
   3.730513988200036*^9, 3.73051399115898*^9}, {3.730514054646864*^9, 
   3.730514061838574*^9}, 
   3.730572799024557*^9},ExpressionUUID->"643e7283-4574-4fe5-9181-\
3b58b8f88532"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "625"}], "-", 
        RowBox[{"2861175", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3730398", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"172225", "-", 
        RowBox[{"4303080", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"119192086", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"24363782", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"1877265", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"58550", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "+", 
        RowBox[{"774362", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"34457185", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"704926450", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"5692096250", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"822187500", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"9765625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "+", 
        RowBox[{"927928", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"49538050", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"1219921150", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"11814953125", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"47736250", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"26582", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"4235", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "-", 
        RowBox[{"421822", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"31036785", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"166019450", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"287121250", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"100312500", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"9765625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "7", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"422", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"183", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "8", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"137", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"1490", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "9", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"70225", "-", 
        RowBox[{"2194130", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"18530421", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"6266122", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"164710", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"30300", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "10", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "-", 
        RowBox[{"1976682", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"624079625", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"222706550", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"25515750", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"1045000", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "11", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"362", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"205", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "12", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "-", 
        RowBox[{"493928", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"42457870", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"259808550", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"470120625", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"5448750", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "13", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"69742", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"1733622", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"679145", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"17950", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "14", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"543", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"622", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "15", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"365", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"17450", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "16", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2809", "-", 
        RowBox[{"273698", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"7389525", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"4013550", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"55831750", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"3842500", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "17", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"608", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"9182770", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"1165172950", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2220203125", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"24156250", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"390625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "18", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "25"}], "-", 
        RowBox[{"279", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"222", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7305027228069*^9, 3.730514000704995*^9, 
  3.730514584242992*^9, 3.7305666706405373`*^9, 3.730572807664811*^9, 
  3.734729391126693*^9, 
  3.7392861651977158`*^9},ExpressionUUID->"9892f899-f6cc-401c-b078-\
0e68da0e0658"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{"Union", "[", 
   RowBox[{"Chop", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"eqs3ce", "/.", 
      RowBox[{"(", 
       RowBox[{"asols3", "/.", 
        RowBox[{"a_Root", "\[RuleDelayed]", 
         RowBox[{"Chop", "[", 
          RowBox[{"N", "[", 
           RowBox[{"a", ",", "100"}], "]"}], "]"}]}]}], ")"}]}], "]"}], "]"}],
    "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.73472895619589*^9, 3.7347289660232353`*^9}, {
   3.7347290842089043`*^9, 3.7347290880628567`*^9}, {3.734729167695671*^9, 
   3.7347291942136383`*^9}, {3.734729327678917*^9, 3.734729327988731*^9}, 
   3.734729358773903*^9, {3.7347295206210938`*^9, 3.734729521972069*^9}, {
   3.7393130984271383`*^9, 3.739313103049232*^9}, {3.739313225129704*^9, 
   3.739313236153075*^9}},ExpressionUUID->"221485f9-f880-4b90-bb45-\
76ca76a86cc1"],

Cell[BoxData["499.\
562656445931040935051741641038766968487067155332461870762843687376219796275515\
3524555195208483703241382643159113527`96.76923295104234"], "Output",
 CellChangeTimes->{3.739286256587677*^9, 3.739313204432571*^9, 
  3.7393133339845943`*^9},ExpressionUUID->"c0331152-ac58-4df7-9b55-\
1b2364c80121"]
}, Open  ]],

Cell["This is not actually a solution!", "Text",
 CellChangeTimes->{{3.734729527469098*^9, 
  3.734729532995709*^9}},ExpressionUUID->"62081b48-04fa-4c22-aeb9-\
975604c893ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell["candidate solution 4", "Subsubsection",
 CellChangeTimes->{{3.7305139501745663`*^9, 3.7305139854710217`*^9}, {
  3.730515171456561*^9, 3.730515171519384*^9}, {3.7347295102047663`*^9, 
  3.734729510820324*^9}},ExpressionUUID->"f0e5986b-7eda-4c9e-9039-\
008f624a8627"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asols4", "=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"nsols", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "~", "Join", "~", 
     RowBox[{
      RowBox[{"nsols1", "[", "2", "]"}], "[", 
      RowBox[{"[", "20", "]"}], "]"}], "~", "Join", "~", 
     RowBox[{
      RowBox[{"nsols2", "[", 
       RowBox[{"2", ",", "20"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "\[RuleDelayed]", 
     RowBox[{"RootApproximant", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7304098779407043`*^9, 3.730409911257794*^9}, {
   3.730421051106193*^9, 3.7304210675930367`*^9}, {3.7304211658905773`*^9, 
   3.730421166833826*^9}, {3.7305027013542023`*^9, 3.730502712872992*^9}, {
   3.730513988200036*^9, 3.73051399115898*^9}, {3.730514069766643*^9, 
   3.7305140749264307`*^9}, 
   3.730572812504636*^9},ExpressionUUID->"c21ff56c-b4d3-434d-8bb9-\
31687c46c488"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "125"}], "-", 
        RowBox[{"1940695", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"112942", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"172225", "-", 
        RowBox[{"4303080", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"119192086", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"24363782", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"1877265", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"58550", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "+", 
        RowBox[{"774362", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"34457185", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"704926450", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"5692096250", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"822187500", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"9765625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "+", 
        RowBox[{"927928", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"49538050", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"1219921150", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"11814953125", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"47736250", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"26582", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"4235", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "-", 
        RowBox[{"421822", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"31036785", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"166019450", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"287121250", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"100312500", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"9765625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "7", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"422", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"183", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "8", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"137", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"1490", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "9", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"70225", "-", 
        RowBox[{"2194130", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"18530421", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"6266122", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"164710", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"30300", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "10", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "-", 
        RowBox[{"1976682", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"624079625", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"222706550", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"25515750", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"1045000", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "11", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"362", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"205", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "12", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"6889", "-", 
        RowBox[{"493928", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"42457870", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"259808550", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"470120625", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"5448750", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "13", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"69742", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"1733622", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"679145", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"17950", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "14", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"543", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"622", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "15", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"365", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"17450", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "16", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2809", "-", 
        RowBox[{"273698", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"7389525", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"4013550", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"55831750", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"3842500", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "17", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"608", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"9182770", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"1165172950", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2220203125", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"24156250", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"390625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "18", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "25"}], "-", 
        RowBox[{"279", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"222", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7305027228069*^9, 3.730514000704995*^9, 
  3.730516087604438*^9, 3.730567231358694*^9, 3.73057282108818*^9, 
  3.734729453467664*^9, 3.734911356984676*^9, 
  3.7392862687591543`*^9},ExpressionUUID->"df0b998c-bdee-49fa-8429-\
93a97812db1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Chop", "[", 
   RowBox[{"eqs3ce", "/.", 
    RowBox[{"(", 
     RowBox[{"asols4", "/.", 
      RowBox[{"a_Root", "\[RuleDelayed]", 
       RowBox[{"Chop", "[", 
        RowBox[{"N", "[", 
         RowBox[{"a", ",", "100"}], "]"}], "]"}]}]}], ")"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.73472895619589*^9, 3.7347289660232353`*^9}, {
   3.7347290842089043`*^9, 3.7347290880628567`*^9}, {3.734729167695671*^9, 
   3.7347291942136383`*^9}, {3.734729327678917*^9, 3.734729327988731*^9}, 
   3.734729366821795*^9},ExpressionUUID->"de4c4a34-cb9b-49d9-9a68-\
442b5154101d"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.734729197790456*^9, 3.73472927035647*^9, 
  3.734729509777359*^9, 3.734911413458317*^9, 
  3.739286358568713*^9},ExpressionUUID->"245f8e71-0b73-4a3b-990d-\
ec6f925b2cc3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"asols4", "=", 
   RowBox[{"asols4", "/.", 
    RowBox[{"r_Root", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"r", ",", "\[Mu]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7304154772932577`*^9, 3.730415504480246*^9}, {
   3.730415550401062*^9, 3.730415551191991*^9}, {3.730421554875598*^9, 
   3.730421556938387*^9}, {3.7304216187317247`*^9, 3.730421629154791*^9}, {
   3.730421795620708*^9, 3.730421798859236*^9}, {3.730422016909288*^9, 
   3.730422025956051*^9}, 3.7305074737590923`*^9, {3.7305728154613113`*^9, 
   3.730572819535912*^9}},ExpressionUUID->"b32be1d6-48a8-416c-9a69-\
78a765f75512"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"eqs3ce", "/.", "asols4"}], "]"}]], "Input",
 CellChangeTimes->{{3.7304225422567453`*^9, 3.730422548150475*^9}, {
   3.730422718102275*^9, 3.730422730685288*^9}, {3.7305781404122753`*^9, 
   3.730578145659903*^9}, {3.730578216553976*^9, 3.730578216625945*^9}, 
   3.7305782599168997`*^9},ExpressionUUID->"245cc6a1-49dc-43e7-a181-\
eb0a37097189"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.734912468667429*^9, 
  3.739287873009488*^9},ExpressionUUID->"a208620f-9389-464d-ad97-\
30aca9b0141e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sol", "=", 
        RowBox[{"GPAElement", "[", 
         RowBox[{"lw3", "/.", "asols4"}], "]"}]}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"GPAConjugate", "[", "sol", "]"}], "]"}], "-", 
        RowBox[{"GPACoefficients", "[", "sol", "]"}]}], ")"}]}], "]"}], "]"}],
    "/.", 
   RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
    RowBox[{"cachedToNumberField", "[", 
     RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7305054950741243`*^9, 3.7305055925430403`*^9}, {
   3.730505795687894*^9, 3.7305057985273438`*^9}, {3.7305072102851458`*^9, 
   3.730507222037097*^9}, 3.7305072887247334`*^9, {3.7305074898949137`*^9, 
   3.730507489941684*^9}, {3.7305083649691477`*^9, 3.7305083690182056`*^9}, {
   3.7305140306642847`*^9, 3.730514034174872*^9}, 3.7305728233288183`*^9, {
   3.7349113432931643`*^9, 
   3.734911346930545*^9}},ExpressionUUID->"5f028720-7069-4b6e-a6dd-\
598e37353470"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.734912994985457*^9, 
  3.7392886708313227`*^9},ExpressionUUID->"38e22a44-13cc-443f-9e58-\
f6f82107094d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symmetries", "Subsection",
 CellChangeTimes->{{3.730593415586769*^9, 
  3.730593425781143*^9}},ExpressionUUID->"c1dc3479-9782-4b0c-9c14-\
91d529eba724"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol2", "=", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"lw3", "/.", "asols2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol4", "=", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"lw3", "/.", "asols4"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.730593525346973*^9, 
  3.730593539130262*^9}},ExpressionUUID->"0663c4b8-1395-4955-b249-\
bd04e57c86eb"],

Cell[TextData[{
 "The Galois automorphism (x \[RightTeeArrow] -",
 Cell[BoxData[
  FormBox[
   OverscriptBox["x", "_"], TraditionalForm]],ExpressionUUID->
  "1288223e-fe73-4756-97e3-ccd62e4665f4"],
 ") exchanges the solutions."
}], "Text",
 CellChangeTimes->{{3.730577410460972*^9, 3.73057742707967*^9}, {
  3.730577487431493*^9, 3.730577505359408*^9}, {3.730577543533368*^9, 
  3.730577577862979*^9}, {3.7349131854862823`*^9, 
  3.734913191339121*^9}},ExpressionUUID->"7f0cc51c-6934-46c7-93cc-\
8c49d93b2195"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"GPACoefficients", "[", "sol2", "]"}], "]"}]}], "-", 
    RowBox[{"GPACoefficients", "[", "sol4", "]"}]}], "/.", 
   RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
    RowBox[{"cachedToNumberField", "[", 
     RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.734913048717827*^9, 
  3.734913071014318*^9}},ExpressionUUID->"f9492e29-8c70-468f-919c-\
5df17c24e809"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.7349132063130713`*^9, 
  3.739288932919407*^9},ExpressionUUID->"9c7b1a4b-2ee6-4321-a50b-\
ad4b2faeeba5"]
}, Open  ]],

Cell["The graph automorphism exchanges the solutions", "Text",
 CellChangeTimes->{{3.734913193598566*^9, 
  3.734913217347734*^9}},ExpressionUUID->"f0541b1d-cfce-4ae9-bbf9-\
41f19b826d01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{"sol4", "/.", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{
        RowBox[{"k_", "/;", 
         RowBox[{"k", "\[GreaterEqual]", "6"}]}], ",", "l_"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"Vertex", "[", 
       RowBox[{"k", ",", 
        RowBox[{"3", "-", "l"}]}], "]"}]}]}], "]"}], "-", 
   RowBox[{"GPACoefficients", "[", "sol2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.734913131750502*^9, 
  3.7349131580596533`*^9}},ExpressionUUID->"3efc1406-ae97-4efc-bd1f-\
8c623ba7915b"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.734913212161579*^9, 
  3.739288941044195*^9},ExpressionUUID->"ba21fe3f-79f1-4021-9012-\
fd09631ec59e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["TeX output", "Subsection",
 CellChangeTimes->{{3.730420172573393*^9, 
  3.730420177544512*^9}},ExpressionUUID->"ddedf5e3-0416-433d-9c48-\
fe15db6b6c0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"comment", ",", "HoldAll"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"comment", "[", "cmd_", "]"}], ":=", 
  RowBox[{"\"\<% generated by the command '\>\"", "<>", 
   RowBox[{"StringTake", "[", 
    RowBox[{
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Hold", "[", "cmd", "]"}], ",", "InputForm"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}], "<>", 
   "\"\<' in the Mathematica notebook code/GenerateLaTeX.nb available with \
the arXiv sources of this article.\\n\>\"", "<>", "cmd"}]}]}], "Input",
 CellChangeTimes->{{3.543758328020751*^9, 3.5437584679234943`*^9}, {
  3.548104115134808*^9, 
  3.548104118733674*^9}},ExpressionUUID->"d82ab8db-db02-40c1-a225-\
29f35988026d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "sep_String"}], "]"}], ":=", 
  "\"\<\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_String"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{"sep", ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.538250425781876*^9, 3.538250518074811*^9}, {
  3.5382508312545137`*^9, 
  3.538250832774498*^9}},ExpressionUUID->"becb0936-5fc5-46d1-94d9-\
eb6bdd98391b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fancyMakeString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"sep", "[", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.539185796745557*^9, 
  3.539185815112829*^9}},ExpressionUUID->"f3c92229-7083-4b26-ad50-\
ffc6218ce853"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"fixLaTeX", "[", 
   RowBox[{"ToString", "[", 
    RowBox[{
     RowBox[{"prepareForLaTeX", "[", "S", "]"}], ",", "TeXForm"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.539032146159383*^9, 
  3.539032165917276*^9}},ExpressionUUID->"eeb57962-f80c-4456-9fd9-\
742121893c71"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MaxLength", "=", "30"}], ";"}]], "Input",
 CellChangeTimes->{{3.5539812848808193`*^9, 
  3.5539813127287893`*^9}},ExpressionUUID->"0a845599-d5ac-471a-9d43-\
7362fa088dfa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fixLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{"S", ",", 
    RowBox[{
     RowBox[{"\"\<\\\\text{LaTeXRoot}(\\\\{\>\"", "~~", 
      RowBox[{"l", ":", 
       RowBox[{"ShortestMatch", "[", "__", "]"}]}], "~~", "\"\<\\\\},\>\"", "~~", 
      RowBox[{"k", ":", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "DigitCharacter", "|", "\"\<+\>\"", "|", "\"\<-\>\"", "|", 
          "\"\<.\>\"", "|", "\"\< \>\"", "|", "\"\<i\>\""}], ")"}], ".."}]}], 
      "~~", "\"\<)\>\""}], "\[RuleDelayed]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"StringLength", "[", "l", "]"}], ">", "MaxLength"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<\\\\lambda_{\\\\begin{subarray}{l}\>\"", "<>", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"l", ",", 
          RowBox[{"\"\<,\>\"", "\[Rule]", "\"\<,\>\""}]}], "]"}], "<>", 
        "\"\<\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(\>\"", "<>", "k", "<>", 
        "\"\<)}\>\""}], ",", "\[IndentingNewLine]", 
       RowBox[{
       "\"\<\\\\lambda_{\>\"", "<>", "l", "<>", "\"\<}^{(\>\"", "<>", "k", 
        "<>", "\"\<)}\>\""}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.53902771614983*^9, 3.539027818939972*^9}, {
   3.541275944776557*^9, 3.5412759865277967`*^9}, {3.5539811080551243`*^9, 
   3.5539812253661947`*^9}, {3.553981273896332*^9, 3.5539812838067904`*^9}, 
   3.553981343842821*^9, {3.55398153809925*^9, 3.553981554659623*^9}, {
   3.5539816331141987`*^9, 3.55398164127481*^9}, {3.5539816738113613`*^9, 
   3.55398168100305*^9}, {3.730419624747048*^9, 
   3.7304196253380003`*^9}},ExpressionUUID->"4385429c-75ab-42dc-a9e1-\
82604e5ee5bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prepareForLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"S", "/.", 
   RowBox[{"{", 
    RowBox[{"x_Root", "\[RuleDelayed]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "z", "}"}], ",", 
       RowBox[{"LaTeXRoot", "[", 
        RowBox[{
         RowBox[{"Reverse", "[", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "[",
              "z", "]"}], ",", "z"}], "]"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{"x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "*)"}], 
         RowBox[{"unambiguousN", "[", "x", "]"}]}], "]"}]}], "]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.539032068658503*^9, 3.539032090045784*^9}, {
   3.5412759026676073`*^9, 3.541275908370986*^9}, {3.541276296705641*^9, 
   3.5412762969215183`*^9}, {3.5412763709192457`*^9, 3.54127637253829*^9}, 
   3.541276464351321*^9},ExpressionUUID->"ac2a27cc-4d21-4460-ac7f-\
9fbfeb3b462f"],

Cell["\<\
unambiguousN takes a Mathematica Root expression, and evaluates it \
numerically at sufficiently high precision to clearly separate it from the \
other roots of the same minimal polynomial.\
\>", "Text",
 CellChangeTimes->{{3.543328946656292*^9, 3.543328982137616*^9}, {
  3.5444810930792923`*^9, 
  3.544481095982057*^9}},ExpressionUUID->"b41a6d6a-d2be-4ad3-90f8-\
10958d61d9a2"],

Cell[BoxData[
 RowBox[{"Clear", "[", "unambiguousN", "]"}]], "Input",
 CellChangeTimes->{{3.541276056769896*^9, 3.5412760999179497`*^9}, {
  3.541276147746616*^9, 3.5412762880345163`*^9}, {3.541276350333699*^9, 
  3.541276356662518*^9}, {3.541276408460067*^9, 3.541276481256658*^9}, {
  3.541276516838141*^9, 3.5412765200134163`*^9}, {3.542988750948745*^9, 
  3.542988752790318*^9}, {3.544475660169978*^9, 3.544475693870469*^9}, {
  3.544475732146047*^9, 3.544475734177309*^9}, {3.5444758622813597`*^9, 
  3.544475903454279*^9}, {3.544475938327331*^9, 3.544475941566408*^9}, {
  3.7304194750916777`*^9, 
  3.7304194808262568`*^9}},ExpressionUUID->"078eef6a-8752-4205-be0f-\
ae52f61893c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"unambiguousN", "[", "x_Root", "]"}], ":=", 
  RowBox[{
   RowBox[{"unambiguousN", "[", "x", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"roots", ",", "z", ",", "gap", ",", "n", ",", "result"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"roots", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
           "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           "m"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "[", "z", "]"}], ",", "z"}], "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"gap", "=", 
       RowBox[{"Min", "[", 
        RowBox[{"N", "[", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Outer", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"#1", "-", "#2"}], "]"}], "&"}], ",", "roots", ",", 
              "roots"}], "]"}], "]"}], ",", "0"}], "]"}], "]"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"Min", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Log", "[", 
            RowBox[{"10", ",", "gap"}], "]"}]}], "]"}], "]"}], "-", "3"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"result", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Min", "[", 
              RowBox[{"100", ",", 
               RowBox[{"-", "n"}]}], "]"}]}], "]"}], ",", 
           SuperscriptBox["10", "n"]}], "]"}], ",", 
         RowBox[{"-", "n"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "result", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.541276056769896*^9, 3.5412760999179497`*^9}, {
  3.541276147746616*^9, 3.5412762880345163`*^9}, {3.541276350333699*^9, 
  3.541276356662518*^9}, {3.541276408460067*^9, 3.541276481256658*^9}, {
  3.541276516838141*^9, 3.5412765200134163`*^9}, {3.542988750948745*^9, 
  3.542988752790318*^9}, {3.544475660169978*^9, 3.544475693870469*^9}, {
  3.544475732146047*^9, 3.544475734177309*^9}, {3.5444758622813597`*^9, 
  3.544475903454279*^9}, {3.544475938327331*^9, 3.544475941566408*^9}, {
  3.7304194750916777`*^9, 3.7304194808262568`*^9}, {3.730419522762013*^9, 
  3.730419525169854*^9}},ExpressionUUID->"f470fa00-0cca-4783-9433-\
faa3e066885e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StringJoin", "@@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"\"\<c_{\>\"", "<>", 
     RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<} & = \>\"", "<>", 
     RowBox[{"toLaTeX", "[", 
      RowBox[{"RootReduce", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"asols2", "//", "Sort"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "]"}], "<>", 
     "\"\< \\\\displaybreak[1] \\\\\\\\\\n\>\""}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "18"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7304186847027397`*^9, 3.73041872048044*^9}, {
  3.7304194505259743`*^9, 3.730419453788343*^9}, {3.730419545714987*^9, 
  3.7304195773540993`*^9}, {3.730419659163073*^9, 3.7304196634175367`*^9}, {
  3.7305933803559923`*^9, 
  3.730593399267562*^9}},ExpressionUUID->"33de29a8-91ae-4bd5-aaa1-\
70a757b91235"],

Cell[BoxData["\<\"c_{1} & = \
\\\\lambda_{1,0,112942,0,-1940695,0,-125}^{(0.0080256 i)} \\\\displaybreak[1] \
\\\\\\\\\\nc_{2} & = \
\\\\lambda_{\\\\begin{subarray}{l}625,0,58550,0,1877265,0,24363782,0,\
119192086,0,-4303080,0,172225\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(0.1672-0.\
0995 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{3} & = \
\\\\lambda_{\\\\begin{subarray}{l}9765625,0,822187500,0,5692096250,0,\
704926450,0,34457185,0,774362,0,6889\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(0.\
03538+0.16258 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{4} & = \
\\\\lambda_{\\\\begin{subarray}{l}15625,0,47736250,0,11814953125,0,1219921150,\
0,49538050,0,927928,0,6889\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(0.03272-0.\
15038 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{5} & = \
\\\\lambda_{25,0,4235,0,26582,0,-1}^{(0.0061335)} \\\\displaybreak[1] \
\\\\\\\\\\nc_{6} & = \
\\\\lambda_{\\\\begin{subarray}{l}9765625,0,100312500,0,287121250,0,166019450,\
0,31036785,0,-421822,0,6889\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(0.10306+0.\
06133 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{7} & = \
\\\\lambda_{5,0,183,0,-422,0,-1}^{(-0.048654 i)} \\\\displaybreak[1] \\\\\\\\\
\\nc_{8} & = \\\\lambda_{125,0,1490,0,137,0,-5}^{(-0.1672)} \
\\\\displaybreak[1] \\\\\\\\\\nc_{9} & = \
\\\\lambda_{\\\\begin{subarray}{l}625,0,30300,0,164710,0,6266122,0,18530421,0,\
-2194130,0,70225\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(0.24287-0.03754 i)} \\\
\\displaybreak[1] \\\\\\\\\\nc_{10} & = \
\\\\lambda_{\\\\begin{subarray}{l}15625,0,1045000,0,25515750,0,222706550,0,\
624079625,0,-1976682,0,6889\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(0.049520-0.\
029468 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{11} & = \
\\\\lambda_{125,0,-205,0,-362,0,-1}^{(0.05260 i)} \\\\displaybreak[1] \
\\\\\\\\\\nc_{12} & = \
\\\\lambda_{\\\\begin{subarray}{l}15625,0,5448750,0,470120625,0,259808550,0,\
42457870,0,-493928,0,6889\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(-0.09532-0.\
05673 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{13} & = \
\\\\lambda_{\\\\begin{subarray}{l}625,0,17950,0,679145,0,1733622,0,69742,0,-\
40,0,1\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(-0.045805+0.040583 i)} \
\\\\displaybreak[1] \\\\\\\\\\nc_{14} & = \
\\\\lambda_{25,0,-622,0,-543,0,-5}^{(0.09647 i)} \\\\displaybreak[1] \\\\\\\\\
\\nc_{15} & = \\\\lambda_{625,0,17450,0,365,0,-1}^{(-0.049520)} \
\\\\displaybreak[1] \\\\\\\\\\nc_{16} & = \
\\\\lambda_{\\\\begin{subarray}{l}15625,0,3842500,0,55831750,0,-4013550,0,\
7389525,0,-273698,0,2809\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(-0.138433-0.\
021397 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{17} & = \
\\\\lambda_{\\\\begin{subarray}{l}390625,0,24156250,0,2220203125,0,1165172950,\
0,9182770,0,-608,0,1\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(0.013563+0.012017 \
i)} \\\\displaybreak[1] \\\\\\\\\\nc_{18} & = \
\\\\lambda_{5,0,-222,0,-279,0,-25}^{(-0.3117 i)} \\\\displaybreak[1] \\\\\\\\\
\\n\"\>"], "Output",
 CellChangeTimes->{{3.730418686971272*^9, 3.7304187091307707`*^9}, 
   3.730418756315968*^9, {3.730419447540017*^9, 3.730419530369154*^9}, {
   3.730419572301743*^9, 3.730419578318088*^9}, 3.730419631289256*^9, 
   3.7304196642616997`*^9, {3.730593383024494*^9, 3.730593400028819*^9}, 
   3.739288941567638*^9},ExpressionUUID->"fc8dc1e6-5922-4c4f-b198-\
34170ab8561d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"lw3coeffs", "=", 
   RowBox[{"GPACoefficients", "[", "lw3", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730417441853204*^9, 3.730417452680237*^9}, {
  3.730593821585857*^9, 
  3.7305938273843193`*^9}},ExpressionUUID->"5f4f5e32-e466-41d2-a55d-\
fc3f562fef78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lw3elem", "=", 
   RowBox[{"GPAElement", "[", "lw3", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730417497083557*^9, 3.730417504681222*^9}, {
  3.730593830401071*^9, 
  3.730593835968412*^9}},ExpressionUUID->"c6af34a8-981f-46e3-a5d6-\
333afd62dae9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"loops", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Extract", "[", 
      RowBox[{"lw3elem", ",", 
       RowBox[{"Most", "[", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"lw3elem", ",", 
           RowBox[{"c", "[", "i", "]"}], ",", "3", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "18"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1", ",", 
     RowBox[{"1", ";;", ";;", "2"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7304174553406878`*^9, 3.7304175182799187`*^9}, {
  3.730417550625122*^9, 3.730417574520089*^9}, {3.73041760959312*^9, 
  3.730417649863823*^9}, {3.730422197592038*^9, 3.730422225636457*^9}, {
  3.730593839993671*^9, 
  3.730593847680835*^9}},ExpressionUUID->"f2032245-a285-4615-a7e1-\
a619ba898a7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.730417465746769*^9, 3.730417518602998*^9}, 
   3.730417596123163*^9, {3.7304176433015127`*^9, 3.730417650907626*^9}, {
   3.73042219985314*^9, 3.730422226625663*^9}, 3.73059384895469*^9, 
   3.7392889432038813`*^9},ExpressionUUID->"d4996d66-5d05-4827-a3b8-\
64911fa6beaf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", "g3", "]"}]], "Input",
 CellChangeTimes->{{3.730160989332162*^9, 3.730161062902813*^9}, {
   3.730161556716466*^9, 3.730161576530676*^9}, {3.730180394329322*^9, 
   3.7301804287336187`*^9}, 3.730226209579856*^9, {3.730593854017049*^9, 
   3.7305938617528353`*^9}},ExpressionUUID->"a8e33857-e9cf-4ee4-af3c-\
f8d320bcc2da"],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.0049261083743842365`], 
   {Thickness[0.0019630541871921182`], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.8285199999999997`, 16.448800000000002`}, {3.8285199999999997`, 
     17.231599999999997`}, {3.1937499999999996`, 17.866399999999995`}, {
     2.41094, 17.866399999999995`}, {1.6281299999999996`, 
     17.866399999999995`}, {0.9937499999999999, 17.231599999999997`}, {
     0.9937499999999999, 16.448800000000002`}, {0.9937499999999999, 
     15.665999999999997`}, {1.6281299999999996`, 15.031599999999997`}, {
     2.41094, 15.031599999999997`}, {3.1937499999999996`, 
     15.031599999999997`}, {3.8285199999999997`, 15.665999999999997`}, {
     3.8285199999999997`, 16.448800000000002`}}}]}, 
   {Thickness[0.0019630541871921182`], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.8285199999999997`, 16.448800000000002`}, {3.8285199999999997`, 
     17.231599999999997`}, {3.1937499999999996`, 17.866399999999995`}, {
     2.41094, 17.866399999999995`}, {1.6281299999999996`, 
     17.866399999999995`}, {0.9937499999999999, 17.231599999999997`}, {
     0.9937499999999999, 16.448800000000002`}, {0.9937499999999999, 
     15.665999999999997`}, {1.6281299999999996`, 15.031599999999997`}, {
     2.41094, 15.031599999999997`}, {3.1937499999999996`, 
     15.031599999999997`}, {3.8285199999999997`, 15.665999999999997`}, {
     3.8285199999999997`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{2.41094, 16.448800000000002`}, {
     30.757799999999992`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     32.175399999999996`, 16.448800000000002`}, {32.175399999999996`, 
     17.231599999999997`}, {31.540599999999998`, 17.866399999999995`}, {
     30.757799999999992`, 17.866399999999995`}, {29.974999999999994`, 
     17.866399999999995`}, {29.340199999999996`, 17.231599999999997`}, {
     29.340199999999996`, 16.448800000000002`}, {29.340199999999996`, 
     15.665999999999997`}, {29.974999999999994`, 15.031599999999997`}, {
     30.757799999999992`, 15.031599999999997`}, {31.540599999999998`, 
     15.031599999999997`}, {32.175399999999996`, 15.665999999999997`}, {
     32.175399999999996`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     32.175399999999996`, 16.448800000000002`}, {32.175399999999996`, 
     17.231599999999997`}, {31.540599999999998`, 17.866399999999995`}, {
     30.757799999999992`, 17.866399999999995`}, {29.974999999999994`, 
     17.866399999999995`}, {29.340199999999996`, 17.231599999999997`}, {
     29.340199999999996`, 16.448800000000002`}, {29.340199999999996`, 
     15.665999999999997`}, {29.974999999999994`, 15.031599999999997`}, {
     30.757799999999992`, 15.031599999999997`}, {31.540599999999998`, 
     15.031599999999997`}, {32.175399999999996`, 15.665999999999997`}, {
     32.175399999999996`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.757799999999992`, 
     16.448800000000002`}, {59.10469999999998, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.521899999999995`, 16.448800000000002`}, {60.521899999999995`, 
     17.231599999999997`}, {59.88749999999999, 17.866399999999995`}, {
     59.10469999999998, 17.866399999999995`}, {58.3219, 
     17.866399999999995`}, {57.68709999999999, 17.231599999999997`}, {
     57.68709999999999, 16.448800000000002`}, {57.68709999999999, 
     15.665999999999997`}, {58.3219, 15.031599999999997`}, {59.10469999999998,
      15.031599999999997`}, {59.88749999999999, 15.031599999999997`}, {
     60.521899999999995`, 15.665999999999997`}, {60.521899999999995`, 
     16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.521899999999995`, 16.448800000000002`}, {60.521899999999995`, 
     17.231599999999997`}, {59.88749999999999, 17.866399999999995`}, {
     59.10469999999998, 17.866399999999995`}, {58.3219, 
     17.866399999999995`}, {57.68709999999999, 17.231599999999997`}, {
     57.68709999999999, 16.448800000000002`}, {57.68709999999999, 
     15.665999999999997`}, {58.3219, 15.031599999999997`}, {59.10469999999998,
      15.031599999999997`}, {59.88749999999999, 15.031599999999997`}, {
     60.521899999999995`, 15.665999999999997`}, {60.521899999999995`, 
     16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{59.10469999999998, 
     16.448800000000002`}, {87.45159999999998, 2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{59.10469999999998, 
     16.448800000000002`}, {87.45159999999998, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.86880000000002, 2.27539}, {88.86880000000002, 3.0585899999999997`}, {
     88.2344, 3.6929700000000008`}, {87.45159999999998, 
     3.6929700000000008`}, {86.6688, 3.6929700000000008`}, {86.03399999999999,
      3.0585899999999997`}, {86.03399999999999, 2.27539}, {86.03399999999999, 
     1.4925800000000002`}, {86.6688, 0.858203}, {87.45159999999998, 
     0.858203}, {88.2344, 0.858203}, {88.86880000000002, 
     1.4925800000000002`}, {88.86880000000002, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.86880000000002, 2.27539}, {88.86880000000002, 3.0585899999999997`}, {
     88.2344, 3.6929700000000008`}, {87.45159999999998, 
     3.6929700000000008`}, {86.6688, 3.6929700000000008`}, {86.03399999999999,
      3.0585899999999997`}, {86.03399999999999, 2.27539}, {86.03399999999999, 
     1.4925800000000002`}, {86.6688, 0.858203}, {87.45159999999998, 
     0.858203}, {88.2344, 0.858203}, {88.86880000000002, 
     1.4925800000000002`}, {88.86880000000002, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.86880000000002, 30.622299999999992`}, {88.86880000000002, 
     31.405099999999994`}, {88.2344, 32.03979999999999}, {87.45159999999998, 
     32.03979999999999}, {86.6688, 32.03979999999999}, {86.03399999999999, 
     31.405099999999994`}, {86.03399999999999, 30.622299999999992`}, {
     86.03399999999999, 29.8395}, {86.6688, 29.2051}, {87.45159999999998, 
     29.2051}, {88.2344, 29.2051}, {88.86880000000002, 29.8395}, {
     88.86880000000002, 30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.86880000000002, 30.622299999999992`}, {88.86880000000002, 
     31.405099999999994`}, {88.2344, 32.03979999999999}, {87.45159999999998, 
     32.03979999999999}, {86.6688, 32.03979999999999}, {86.03399999999999, 
     31.405099999999994`}, {86.03399999999999, 30.622299999999992`}, {
     86.03399999999999, 29.8395}, {86.6688, 29.2051}, {87.45159999999998, 
     29.2051}, {88.2344, 29.2051}, {88.86880000000002, 29.8395}, {
     88.86880000000002, 30.622299999999992`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{87.45159999999998, 2.27539}, {
     115.79799999999999`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     117.21599999999997`, 16.448800000000002`}, {117.21599999999997`, 
     17.231599999999997`}, {116.58099999999997`, 17.866399999999995`}, {
     115.79799999999999`, 17.866399999999995`}, {115.01499999999997`, 
     17.866399999999995`}, {114.38099999999997`, 17.231599999999997`}, {
     114.38099999999997`, 16.448800000000002`}, {114.38099999999997`, 
     15.665999999999997`}, {115.01499999999997`, 15.031599999999997`}, {
     115.79799999999999`, 15.031599999999997`}, {116.58099999999997`, 
     15.031599999999997`}, {117.21599999999997`, 15.665999999999997`}, {
     117.21599999999997`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     117.21599999999997`, 16.448800000000002`}, {117.21599999999997`, 
     17.231599999999997`}, {116.58099999999997`, 17.866399999999995`}, {
     115.79799999999999`, 17.866399999999995`}, {115.01499999999997`, 
     17.866399999999995`}, {114.38099999999997`, 17.231599999999997`}, {
     114.38099999999997`, 16.448800000000002`}, {114.38099999999997`, 
     15.665999999999997`}, {115.01499999999997`, 15.031599999999997`}, {
     115.79799999999999`, 15.031599999999997`}, {116.58099999999997`, 
     15.031599999999997`}, {117.21599999999997`, 15.665999999999997`}, {
     117.21599999999997`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{115.79799999999999`, 
     16.448800000000002`}, {144.14499999999998`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     145.56299999999996`, 16.448800000000002`}, {145.56299999999996`, 
     17.231599999999997`}, {144.92799999999997`, 17.866399999999995`}, {
     144.14499999999998`, 17.866399999999995`}, {143.36199999999997`, 
     17.866399999999995`}, {142.72799999999998`, 17.231599999999997`}, {
     142.72799999999998`, 16.448800000000002`}, {142.72799999999998`, 
     15.665999999999997`}, {143.36199999999997`, 15.031599999999997`}, {
     144.14499999999998`, 15.031599999999997`}, {144.92799999999997`, 
     15.031599999999997`}, {145.56299999999996`, 15.665999999999997`}, {
     145.56299999999996`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     145.56299999999996`, 16.448800000000002`}, {145.56299999999996`, 
     17.231599999999997`}, {144.92799999999997`, 17.866399999999995`}, {
     144.14499999999998`, 17.866399999999995`}, {143.36199999999997`, 
     17.866399999999995`}, {142.72799999999998`, 17.231599999999997`}, {
     142.72799999999998`, 16.448800000000002`}, {142.72799999999998`, 
     15.665999999999997`}, {143.36199999999997`, 15.031599999999997`}, {
     144.14499999999998`, 15.031599999999997`}, {144.92799999999997`, 
     15.031599999999997`}, {145.56299999999996`, 15.665999999999997`}, {
     145.56299999999996`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{144.14499999999998`, 
     16.448800000000002`}, {172.492, 2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{144.14499999999998`, 
     16.448800000000002`}, {172.492, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{173.909,
      2.27539}, {173.909, 3.0585899999999997`}, {173.27499999999998`, 
     3.6929700000000008`}, {172.492, 3.6929700000000008`}, {
     171.70899999999997`, 3.6929700000000008`}, {171.075, 
     3.0585899999999997`}, {171.075, 2.27539}, {171.075, 
     1.4925800000000002`}, {171.70899999999997`, 0.858203}, {172.492, 
     0.858203}, {173.27499999999998`, 0.858203}, {173.909, 
     1.4925800000000002`}, {173.909, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{173.909,
      2.27539}, {173.909, 3.0585899999999997`}, {173.27499999999998`, 
     3.6929700000000008`}, {172.492, 3.6929700000000008`}, {
     171.70899999999997`, 3.6929700000000008`}, {171.075, 
     3.0585899999999997`}, {171.075, 2.27539}, {171.075, 
     1.4925800000000002`}, {171.70899999999997`, 0.858203}, {172.492, 
     0.858203}, {173.27499999999998`, 0.858203}, {173.909, 
     1.4925800000000002`}, {173.909, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{173.909,
      30.622299999999992`}, {173.909, 31.405099999999994`}, {
     173.27499999999998`, 32.03979999999999}, {172.492, 32.03979999999999}, {
     171.70899999999997`, 32.03979999999999}, {171.075, 
     31.405099999999994`}, {171.075, 30.622299999999992`}, {171.075, 
     29.8395}, {171.70899999999997`, 29.2051}, {172.492, 29.2051}, {
     173.27499999999998`, 29.2051}, {173.909, 29.8395}, {173.909, 
     30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{173.909,
      30.622299999999992`}, {173.909, 31.405099999999994`}, {
     173.27499999999998`, 32.03979999999999}, {172.492, 32.03979999999999}, {
     171.70899999999997`, 32.03979999999999}, {171.075, 
     31.405099999999994`}, {171.075, 30.622299999999992`}, {171.075, 
     29.8395}, {171.70899999999997`, 29.2051}, {172.492, 29.2051}, {
     173.27499999999998`, 29.2051}, {173.909, 29.8395}, {173.909, 
     30.622299999999992`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{172.492, 2.27539}, {200.83899999999997`, 
     2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{172.492, 30.622299999999992`}, {
     200.83899999999997`, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 2.27539}, {202.25599999999997`, 
     3.0585899999999997`}, {201.62099999999998`, 3.6929700000000008`}, {
     200.83899999999997`, 3.6929700000000008`}, {200.05599999999998`, 
     3.6929700000000008`}, {199.421, 3.0585899999999997`}, {199.421, 
     2.27539}, {199.421, 1.4925800000000002`}, {200.05599999999998`, 
     0.858203}, {200.83899999999997`, 0.858203}, {201.62099999999998`, 
     0.858203}, {202.25599999999997`, 1.4925800000000002`}, {
     202.25599999999997`, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 2.27539}, {202.25599999999997`, 
     3.0585899999999997`}, {201.62099999999998`, 3.6929700000000008`}, {
     200.83899999999997`, 3.6929700000000008`}, {200.05599999999998`, 
     3.6929700000000008`}, {199.421, 3.0585899999999997`}, {199.421, 
     2.27539}, {199.421, 1.4925800000000002`}, {200.05599999999998`, 
     0.858203}, {200.83899999999997`, 0.858203}, {201.62099999999998`, 
     0.858203}, {202.25599999999997`, 1.4925800000000002`}, {
     202.25599999999997`, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 30.622299999999992`}, {202.25599999999997`, 
     31.405099999999994`}, {201.62099999999998`, 32.03979999999999}, {
     200.83899999999997`, 32.03979999999999}, {200.05599999999998`, 
     32.03979999999999}, {199.421, 31.405099999999994`}, {199.421, 
     30.622299999999992`}, {199.421, 29.8395}, {200.05599999999998`, 
     29.2051}, {200.83899999999997`, 29.2051}, {201.62099999999998`, 
     29.2051}, {202.25599999999997`, 29.8395}, {202.25599999999997`, 
     30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 30.622299999999992`}, {202.25599999999997`, 
     31.405099999999994`}, {201.62099999999998`, 32.03979999999999}, {
     200.83899999999997`, 32.03979999999999}, {200.05599999999998`, 
     32.03979999999999}, {199.421, 31.405099999999994`}, {199.421, 
     30.622299999999992`}, {199.421, 29.8395}, {200.05599999999998`, 
     29.2051}, {200.83899999999997`, 29.2051}, {201.62099999999998`, 
     29.2051}, {202.25599999999997`, 29.8395}, {202.25599999999997`, 
     30.622299999999992`}}},
     CurveClosed->{1}]}},
  AspectRatio->Automatic,
  ImageSize->{203., 33.},
  PlotRange->{{0., 203.}, {0., 33.}}]], "Output",
 CellChangeTimes->{3.730180439604125*^9, 3.7302284297000303`*^9, 
  3.730246986774407*^9, 3.730593862141116*^9, 
  3.7392889432745*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\
eJydlm0o7Fkcx88wM4a0ZV9s7lVit7vrGnevuRrbEqHdwe2ylm2TlIchM7Ht
unulKPIGL6SEIl6QF8pDSpGkpDyvEt5IoYS88JiHPPbdc87//OfOzK1TY+o/
/ed3zvfz+/7P/M/v/NIKPtmK/yr4ZLcWhCR/LPjHZrf+G2L5+yMNeWsIIf/R
KzSEsHvQW/H1J+iHaLG+vg6LxYLo6Gjs7e39LsKbm5tISUmB2WzG9vZ2IA97
4/7+Hlarlc0mGnR0dBCigpKTkyHoKC0tVUHp6emOcFxcXCA6OzspqKSkBF5e
XtyLBiaTiZA/uMKAm5sbLCwsIDMzk0/R6/X8fmVlBXd3d2l8mh63t7dYWlpC
Tk4OtFotn1ZZWak63djYQFBQkEhAH4OQTD7k70jQ09OD+fl5XFxcoLW1FSMj
Izg/P8fMzAx6e3vVhKnCl5qQDc3OzvKpdAUwNDSEh4eHF2yahok1aGtr0+Do
6IiQDC7WfZGT/qbPoIxdXl665yS/ijH3pFdXVySUj5F0CdpPgk6UoL9T0B8k
6K8k6DgJ+pWCfi9Bfy1B/yxB/6CgUyTobyRoswT9WkFbJOiXErRJgjYq6F8k
6GAJ+o0ErYyRJAn6Wwn6tQT9VkEnSNDfS9CvJGhlsUi8BB0uQYe6oZlORUcp
aDrKPoeHhyguLkZ2djYjkUBRqx4fH1FfX4/U1FRG5Tua+GBiYoIXoLq6OszN
zbkY+lHMcTa0vLyMxsZGjqHzicqZnp5GVlYWqqqquF41eH19Ld5B1SAryGrR
pEapQaqlBisqKnitY/HIyEglrMfAwIBa6+Dn54fu7m5m7p3TYtXU1DiUERER
1BOT6hAcHMxjPj4+aG9v515+cvFis9kcXoqKiqiXra0t6qWrqwsGg4HHw8PD
lbCeP5DRaORhf39/VgpxenoaJZaYrQELs+GwsLAXXKVjD8NDvr6+aGpqwsnJ
iZuNs7MzFBYWorm5mf3DLv9ZQ0MDysrKsLu7q6714uIi8vPzMTg4iLW1NfT1
9WFqaopZEe+ZFk9PTxxHTytmQ5Wurq4iLy8P/f39/BRh0snJSe7J7PqKsuTu
9AynMXd5lOvm8VRuct3WnsrfuhYcT+VvXEuhp3Kja5H2VC4K8ftnysUR8eGZ
cnF4pT9TLo7VjGfKxYGv9C+GL+T7+/toaWlBbW0ta9DSnKY5kw4ODvgWr66u
ZjtI9Cvj4+MalJeXa7Czs6M2YXpHjpiYGL4xWSNGc/zGh70d7ISEBKI0cd68
xBwfH7OLHrfs2xtjY2MICAgQXVh8fPznfpHtTrWu0Hu1X7Tb7Y5wbGxsIIaH
hwVcp9MJEK03n0G0a0ViYiLfszSrCqLtF5KSkpCbm8vunTtYtuFpc0tBo6Oj
tEEWhUbzP7Vbnq0=\
\>"],ExpressionUUID->"c32cc369-02eb-40ab-a99c-7638f354d9f1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vertexNames", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "5"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", "3"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", "5"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", "6"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", "3"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"7", ",", "1"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.730422080546915*^9, 3.7304221927604733`*^9}, {
  3.73042223109016*^9, 3.730422273218018*^9}, {3.730593887201914*^9, 
  3.730593946687698*^9}},ExpressionUUID->"7bc8a689-03ca-4d05-a26e-\
53a2ecb9778e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StringJoin", "@@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"StringJoin", "@@", "#"}], "&"}], "/@", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\"\<\\\\ell_{\>\"", "<>", 
          RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<} & = \>\""}], ",", 
         
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "18"}], "}"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"StringJoin", "@@", "#"}], "&"}], "/@", 
        RowBox[{"Map", "[", 
         RowBox[{"ToString", ",", 
          RowBox[{"loops", "/.", "vertexNames"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", "i", "]"}], ",", 
           "\"\< \\\\displaybreak[1] \\\\\\\\\\n\>\"", ",", " ", 
           "\"\< & \>\""}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "18"}], "}"}]}], "]"}]}], "}"}], 
     "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.730422232098428*^9, 3.730422235124009*^9}, {
  3.730422286700275*^9, 3.730422446916698*^9}, {3.7305939516725817`*^9, 
  3.730593956616271*^9}},ExpressionUUID->"9a773366-f31e-47b7-85e7-\
3e32325a67d8"],

Cell[BoxData["\<\"\\\\ell_{1} & = 5655434556554345 & \\\\ell_{2} & = \
5543455622263626 \\\\displaybreak[1] \\\\\\\\\\n\\\\ell_{3} & = \
4556265626365543 & \\\\ell_{4} & = 5636265626554345 \\\\displaybreak[1] \
\\\\\\\\\\n\\\\ell_{5} & = 2636265626362636 & \\\\ell_{6} & = \
4556263626265543 \\\\displaybreak[1] \\\\\\\\\\n\\\\ell_{7} & = \
4556222655554345 & \\\\ell_{8} & = 2636263626263622 \\\\displaybreak[1] \
\\\\\\\\\\n\\\\ell_{9} & = 4345562626313655 & \\\\ell_{10} & = \
4345563626363655 \\\\displaybreak[1] \\\\\\\\\\n\\\\ell_{11} & = \
4556313655454345 & \\\\ell_{12} & = 5631365636554345 \\\\displaybreak[1] \\\\\
\\\\\\n\\\\ell_{13} & = 2636265626263136 & \\\\ell_{14} & = 2226362631362636 \
\\\\displaybreak[1] \\\\\\\\\\n\\\\ell_{15} & = 2631362636362636 & \
\\\\ell_{16} & = 5631362626554345 \\\\displaybreak[1] \\\\\\\\\\n\\\\ell_{17} \
& = 2631362626362636 & \\\\ell_{18} & = 2226313622263136 \\\\displaybreak[1] \
\\\\\\\\\\n\"\>"], "Output",
 CellChangeTimes->{
  3.7304222355058107`*^9, {3.730422274603278*^9, 3.7304223057689943`*^9}, {
   3.7304223524253597`*^9, 3.730422375716763*^9}, 3.730422417508768*^9, 
   3.730422447537572*^9, 3.73059395751528*^9, 
   3.739288943300931*^9},ExpressionUUID->"653294d7-4b1c-459c-a2da-\
7924f867093d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 851},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 18, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1015, 22, 75, "Input", "ExpressionUUID" -> \
"407a2b19-6ef5-401e-9deb-dcb4f765a6ff"],
Cell[1598, 46, 823, 17, 44, "Print", "ExpressionUUID" -> \
"e9ac77da-a5bc-4a2c-a687-718c4ed87b10"]
}, Open  ]],
Cell[2436, 66, 1611, 44, 117, "Input", "ExpressionUUID" -> \
"8e7b16c6-ccd1-42d3-9445-9911c9f6a139"],
Cell[4050, 112, 328, 6, 32, "Input", "ExpressionUUID" -> \
"616c06aa-d614-41fd-90ba-fd011a834ba8"],
Cell[4381, 120, 468, 12, 32, "Text", "ExpressionUUID" -> \
"dbd33203-a048-4a2b-aa42-85c218decbc5"],
Cell[CellGroupData[{
Cell[4874, 136, 375, 9, 32, "Input", "ExpressionUUID" -> \
"7321584c-b806-41c0-8761-192e512ba3dd"],
Cell[5252, 147, 15963, 256, 48, "Output", "ExpressionUUID" -> \
"6914709b-671f-4eba-bc13-5b9daba75778"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21252, 408, 228, 5, 32, "Input", "ExpressionUUID" -> \
"102ed30a-3c85-4938-9c7a-ccca324e92f9"],
Cell[21483, 415, 357, 6, 32, "Output", "ExpressionUUID" -> \
"625318a3-2d3c-4039-bd9d-cf3062973709"]
}, Open  ]],
Cell[21855, 424, 286, 5, 30, "Text", "ExpressionUUID" -> \
"9cb886c4-3764-43c6-b1c9-e27f5ebfd761"],
Cell[22144, 431, 285, 7, 32, "Input", "ExpressionUUID" -> \
"b0814797-68b4-48a7-8c5d-b66489396c62"],
Cell[22432, 440, 283, 7, 32, "Input", "ExpressionUUID" -> \
"a9de258d-a8cc-4074-a99a-1f9655cfd675"],
Cell[22718, 449, 487, 12, 32, "Input", "ExpressionUUID" -> \
"a0ec35f5-a2b9-46fd-b0a0-a03c429d2ce7"],
Cell[CellGroupData[{
Cell[23230, 465, 262, 6, 32, "Input", "ExpressionUUID" -> \
"fb5f08f9-a4e2-4a82-b3e1-810e4bfcd67b"],
Cell[23495, 473, 1083, 26, 32, "Output", "ExpressionUUID" -> \
"5a0eb959-3cae-402a-9ef3-f6ee7024314e"]
}, Open  ]],
Cell[24593, 502, 235, 6, 32, "Input", "ExpressionUUID" -> \
"4545adc0-860b-4db6-859b-62ece3764c68"],
Cell[24831, 510, 373, 10, 32, "Input", "ExpressionUUID" -> \
"8ab6e00d-9eeb-4cc9-a9f4-546f2d6b8c91"],
Cell[25207, 522, 242, 6, 30, "Text", "ExpressionUUID" -> \
"ddd1a3e5-6695-4a87-9776-882b35ce98fd"],
Cell[25452, 530, 2425, 62, 96, "Input", "ExpressionUUID" -> \
"a0bbe782-5c0b-4973-bdd4-9c1524913c93"],
Cell[27880, 594, 409, 12, 32, "Input", "ExpressionUUID" -> \
"24c06875-1858-4894-8f97-bcb27f30e541"],
Cell[28292, 608, 185, 3, 30, "Text", "ExpressionUUID" -> \
"a1df06e2-424c-4bc3-a786-af37570ecccd"],
Cell[CellGroupData[{
Cell[28502, 615, 188, 4, 32, "Input", "ExpressionUUID" -> \
"e2b39733-a251-49c2-9817-f72616b821a1"],
Cell[28693, 621, 233, 4, 32, "Output", "ExpressionUUID" -> \
"bca45c04-ef85-4829-b431-837c844c37fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28963, 630, 336, 6, 32, "Input", "ExpressionUUID" -> \
"140eaa7f-be11-4b02-803f-67015756b172"],
Cell[29302, 638, 249, 4, 32, "Output", "ExpressionUUID" -> \
"7b00b926-8209-4bce-b21a-1d4b91dd2dad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29588, 647, 258, 6, 54, "Input", "ExpressionUUID" -> \
"40e2dde1-10f6-4efb-8761-e5e7a358a93f"],
Cell[29849, 655, 349, 7, 32, "Output", "ExpressionUUID" -> \
"b7325231-eaf9-42ab-b904-3eaad01afa5f"]
}, Open  ]],
Cell[30213, 665, 235, 6, 30, "Text", "ExpressionUUID" -> \
"60d5162b-e4e0-42d5-969e-0883d2c15168"],
Cell[30451, 673, 700, 19, 32, "Input", "ExpressionUUID" -> \
"8c76edff-1ade-4384-944a-e11207c0365c"],
Cell[CellGroupData[{
Cell[31176, 696, 240, 5, 32, "Input", "ExpressionUUID" -> \
"21c90c14-a793-4aa7-8a3f-0f765ae5ac03"],
Cell[31419, 703, 229, 4, 32, "Output", "ExpressionUUID" -> \
"d2372232-7c93-477b-9958-8da2960ffd50"]
}, Open  ]],
Cell[31663, 710, 310, 7, 30, "Text", "ExpressionUUID" -> \
"c3d5feee-5153-402d-810c-8787377f8c23"],
Cell[31976, 719, 1259, 32, 32, "Input", "ExpressionUUID" -> \
"823ef483-38b7-43e0-8771-c58eb7062900"],
Cell[33238, 753, 202, 3, 30, "Text", "ExpressionUUID" -> \
"eb17d0e5-7692-40ef-9e3b-ad57d905c03e"],
Cell[33443, 758, 450, 8, 32, "Input", "ExpressionUUID" -> \
"f9f54ffa-f0d9-491b-b3e8-cabdd33d9e53"],
Cell[33896, 768, 1493, 27, 220, "Text", "ExpressionUUID" -> \
"19231b75-05bc-441d-8bfc-cf2fe813853b"],
Cell[35392, 797, 474, 13, 54, "Input", "ExpressionUUID" -> \
"4e985f36-8a12-424d-8a2c-4adca414bc19"],
Cell[35869, 812, 573, 15, 32, "Input", "ExpressionUUID" -> \
"e015ed48-b423-458d-acd9-b6669e93557d"],
Cell[36445, 829, 171915, 4457, 6176, "Input", "ExpressionUUID" -> \
"77dd7e1e-cede-411e-a347-a1961fb52e3d"],
Cell[208363, 5288, 393, 11, 32, "Input", "ExpressionUUID" -> \
"480c2fdf-628c-414d-a122-eb81b49a3cab"],
Cell[CellGroupData[{
Cell[208781, 5303, 242, 5, 32, "Input", "ExpressionUUID" -> \
"9c805700-b1fb-4191-a57d-4d251a9dbfa7"],
Cell[209026, 5310, 246, 6, 32, "Output", "ExpressionUUID" -> \
"5e876e50-cb45-47ae-9a08-870dd249a9d0"]
}, Open  ]],
Cell[209287, 5319, 436, 10, 32, "Input", "ExpressionUUID" -> \
"1ed4a3bf-924c-4337-bc9c-0ce7754720aa"],
Cell[209726, 5331, 527, 13, 32, "Input", "ExpressionUUID" -> \
"26eb89f9-3eb1-415a-a43f-9306c9c4050f"],
Cell[210256, 5346, 1070, 28, 35, "Input", "ExpressionUUID" -> \
"17c1e829-cefa-4152-842d-c69a408cce70"],
Cell[CellGroupData[{
Cell[211351, 5378, 272, 7, 32, "Input", "ExpressionUUID" -> \
"1b7e10b0-f174-4cfa-83ac-2fc9bddfbe05"],
Cell[211626, 5387, 969, 29, 32, "Output", "ExpressionUUID" -> \
"d1e98a4f-3f0e-4559-9780-ff5a3daa8803"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212632, 5421, 219, 5, 32, "Input", "ExpressionUUID" -> \
"63578abb-8746-46bf-98e9-02699ca4dbb5"],
Cell[212854, 5428, 228, 4, 32, "Output", "ExpressionUUID" -> \
"e29fbf09-37e0-4a3b-a5fb-6e81f1e44378"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213119, 5437, 378, 11, 32, "Input", "ExpressionUUID" -> \
"d0dc03d2-79bd-41fb-9b63-b83a8d1c359e"],
Cell[213500, 5450, 204, 4, 32, "Output", "ExpressionUUID" -> \
"5fc78ec2-94f7-4a70-a54c-929895602692"]
}, Open  ]],
Cell[213719, 5457, 973, 24, 54, "Input", "ExpressionUUID" -> \
"21ac097e-3a58-4fac-8840-71c145277b43"],
Cell[CellGroupData[{
Cell[214717, 5485, 465, 12, 32, "Input", "ExpressionUUID" -> \
"f7c64cd4-1d0e-4398-b130-99108e29ee6f"],
Cell[CellGroupData[{
Cell[215207, 5501, 270, 6, 24, "Print", "ExpressionUUID" -> \
"b28fdfe2-a150-431a-b551-4a6389cb01e7"],
Cell[215480, 5509, 272, 6, 24, "Print", "ExpressionUUID" -> \
"fa275b62-7931-47c3-aa0a-47b6267cbd25"]
}, Open  ]],
Cell[215767, 5518, 345, 7, 32, "Output", "ExpressionUUID" -> \
"7026ceef-55ee-4eeb-ae8f-3578a681aec7"]
}, Open  ]],
Cell[216127, 5528, 803, 19, 54, "Input", "ExpressionUUID" -> \
"437fe663-ddca-41b0-ab66-a56c5b25cf42"],
Cell[216933, 5549, 1407, 36, 35, "Input", "ExpressionUUID" -> \
"1032275b-4846-48e7-b9a1-23243500cb16"],
Cell[218343, 5587, 1158, 27, 54, "Input", "ExpressionUUID" -> \
"cb3ffee7-9ab3-4b54-96b9-daddcd7bc666"],
Cell[CellGroupData[{
Cell[219526, 5618, 810, 22, 32, "Input", "ExpressionUUID" -> \
"9ddd9eaf-043c-499b-8ee0-4db024814af9"],
Cell[CellGroupData[{
Cell[220361, 5644, 421, 9, 24, "Print", "ExpressionUUID" -> \
"6c07c7ed-f3c8-4c90-828b-76f7592f03ac"],
Cell[220785, 5655, 424, 9, 24, "Print", "ExpressionUUID" -> \
"3f1456a7-c41f-4201-a906-be57fb1af8d1"],
Cell[221212, 5666, 422, 9, 24, "Print", "ExpressionUUID" -> \
"e365a0b0-5dda-461e-a95a-6316f671a8f6"],
Cell[221637, 5677, 421, 9, 24, "Print", "ExpressionUUID" -> \
"d511c534-152e-4d74-ae8f-ecedfedfed9d"],
Cell[222061, 5688, 424, 9, 24, "Print", "ExpressionUUID" -> \
"4212101b-16dc-461f-9975-8812bad3feee"],
Cell[222488, 5699, 424, 9, 24, "Print", "ExpressionUUID" -> \
"48c97731-ad58-4a75-8df6-677d28a7fe88"],
Cell[222915, 5710, 422, 9, 24, "Print", "ExpressionUUID" -> \
"cdbd21ed-3648-49da-934d-294b27431de2"],
Cell[223340, 5721, 422, 9, 24, "Print", "ExpressionUUID" -> \
"1c1f9dd3-ac6a-4310-b6d1-da5c15e86e22"],
Cell[223765, 5732, 422, 9, 24, "Print", "ExpressionUUID" -> \
"e9c0ffc9-0cea-45dd-aaab-7c8ea2f5dea9"],
Cell[224190, 5743, 423, 9, 24, "Print", "ExpressionUUID" -> \
"09f6b491-fa4f-427e-b386-82c04142df6b"],
Cell[224616, 5754, 425, 9, 24, "Print", "ExpressionUUID" -> \
"f1bb092c-0a2a-40af-b4f9-15480f8c87e1"],
Cell[225044, 5765, 423, 9, 24, "Print", "ExpressionUUID" -> \
"0e7e56dd-9a95-4bbc-b15c-5362cdb9e4f2"],
Cell[225470, 5776, 448, 10, 24, "Print", "ExpressionUUID" -> \
"15dd4cb6-e9fb-4ffd-9fef-41979c4e45c1"],
Cell[225921, 5788, 423, 9, 24, "Print", "ExpressionUUID" -> \
"89bf6514-dbb3-4a94-9b5c-8fa18face7ac"],
Cell[226347, 5799, 423, 9, 24, "Print", "ExpressionUUID" -> \
"f0ace605-f72d-468a-9778-aebf1e8f87d8"],
Cell[226773, 5810, 423, 9, 24, "Print", "ExpressionUUID" -> \
"890e1148-6339-4dda-bd0d-743be5bead65"],
Cell[227199, 5821, 423, 9, 24, "Print", "ExpressionUUID" -> \
"37c70023-2e0f-4f94-b65e-a2964d41be50"],
Cell[227625, 5832, 423, 9, 24, "Print", "ExpressionUUID" -> \
"e7bc41f4-f6af-4f5c-9495-af81881f6bed"],
Cell[228051, 5843, 423, 9, 24, "Print", "ExpressionUUID" -> \
"b1d2dd92-9762-4cfd-8842-fb83070c9fad"],
Cell[228477, 5854, 450, 10, 24, "Print", "ExpressionUUID" -> \
"c42c33cf-9ad4-4858-a50b-a9f805896c66"],
Cell[228930, 5866, 425, 9, 24, "Print", "ExpressionUUID" -> \
"a44c1269-aa39-4ae1-91d3-d77ab3b4ce07"],
Cell[229358, 5877, 423, 9, 24, "Print", "ExpressionUUID" -> \
"6204e1fe-f874-481a-ac44-e1216e6d9a20"],
Cell[229784, 5888, 423, 9, 24, "Print", "ExpressionUUID" -> \
"7e176607-a8ea-440c-bd80-3f742a36207e"],
Cell[230210, 5899, 423, 9, 24, "Print", "ExpressionUUID" -> \
"280b94be-3136-4863-9792-47a7dfec5c29"],
Cell[230636, 5910, 423, 9, 24, "Print", "ExpressionUUID" -> \
"48cf1d0a-c575-411c-8bc4-c56ed1087f8b"],
Cell[231062, 5921, 425, 9, 24, "Print", "ExpressionUUID" -> \
"c892fca3-9b32-4451-a8b7-9cbcec7fe8dc"],
Cell[231490, 5932, 423, 9, 24, "Print", "ExpressionUUID" -> \
"887ea195-f0ac-4366-9d9e-ec94d00564b6"],
Cell[231916, 5943, 425, 9, 24, "Print", "ExpressionUUID" -> \
"e716f162-8d92-4112-8ae9-38b00e860d8b"],
Cell[232344, 5954, 423, 9, 24, "Print", "ExpressionUUID" -> \
"b18bf5f1-f781-4519-86de-c2f60a40a4e2"],
Cell[232770, 5965, 422, 9, 24, "Print", "ExpressionUUID" -> \
"44db65d8-e502-42b7-9c06-ff7c47f2799b"],
Cell[233195, 5976, 422, 9, 24, "Print", "ExpressionUUID" -> \
"aa4fad05-4402-47b4-8c1f-47b00077e6b1"],
Cell[233620, 5987, 423, 9, 24, "Print", "ExpressionUUID" -> \
"717d5ac9-623d-4c50-a5d2-5fe36708d5a9"],
Cell[234046, 5998, 423, 9, 24, "Print", "ExpressionUUID" -> \
"09be0123-b9b9-4adf-8729-77f642bb61eb"],
Cell[234472, 6009, 423, 9, 24, "Print", "ExpressionUUID" -> \
"46f2c295-7f7c-4845-90a2-5666b97dd9db"],
Cell[234898, 6020, 423, 9, 24, "Print", "ExpressionUUID" -> \
"a764f9aa-3e82-40e6-a009-ce544e7d97ee"],
Cell[235324, 6031, 423, 9, 24, "Print", "ExpressionUUID" -> \
"3f0d8bde-b6fe-4f0a-bda1-46b4cd040797"],
Cell[235750, 6042, 423, 9, 24, "Print", "ExpressionUUID" -> \
"646430ed-b1d4-4391-8aeb-0c47f3c3f582"],
Cell[236176, 6053, 422, 9, 24, "Print", "ExpressionUUID" -> \
"748dcb0d-b975-4099-8b47-86beeffdc675"],
Cell[236601, 6064, 423, 9, 24, "Print", "ExpressionUUID" -> \
"be3fe098-15ee-476c-92f4-b57474a0bb13"],
Cell[237027, 6075, 423, 9, 24, "Print", "ExpressionUUID" -> \
"7bc2e835-89a6-4cc6-ac35-40e04c4968f3"],
Cell[237453, 6086, 423, 9, 24, "Print", "ExpressionUUID" -> \
"78497fcb-a3dd-4f50-87ed-4d07df60763c"],
Cell[237879, 6097, 422, 9, 24, "Print", "ExpressionUUID" -> \
"5911bfad-c277-48b2-b952-964af5f45a2e"],
Cell[238304, 6108, 423, 9, 24, "Print", "ExpressionUUID" -> \
"d634f2a1-7623-4761-a642-8392b3527ff3"],
Cell[238730, 6119, 423, 9, 24, "Print", "ExpressionUUID" -> \
"a2f1526f-0254-4fd4-9540-b011412c31d7"],
Cell[239156, 6130, 423, 9, 24, "Print", "ExpressionUUID" -> \
"58048351-5630-4f02-a79c-1349c481e320"],
Cell[239582, 6141, 425, 9, 24, "Print", "ExpressionUUID" -> \
"4d0d96f6-1793-45ed-b353-9c530f073c8c"],
Cell[240010, 6152, 425, 9, 24, "Print", "ExpressionUUID" -> \
"0302fc05-ab42-4273-8aee-96bd765a5725"],
Cell[240438, 6163, 423, 9, 24, "Print", "ExpressionUUID" -> \
"85966a8c-b64d-4f99-9ec2-f8986e38487c"],
Cell[240864, 6174, 423, 9, 24, "Print", "ExpressionUUID" -> \
"0c4de8c5-d025-4f38-a77e-278fb5917b90"],
Cell[241290, 6185, 425, 9, 24, "Print", "ExpressionUUID" -> \
"6f882ec1-d2cc-4089-8c8b-3ca16e201a69"],
Cell[241718, 6196, 423, 9, 24, "Print", "ExpressionUUID" -> \
"f8dbdcfb-738a-4a99-86dc-f5d60eaf503e"],
Cell[242144, 6207, 423, 9, 24, "Print", "ExpressionUUID" -> \
"fdb581d6-81f4-4aea-a129-f93806832fb9"],
Cell[242570, 6218, 423, 9, 24, "Print", "ExpressionUUID" -> \
"b7f9ccc1-135c-42a1-ab58-34bb722966b9"],
Cell[242996, 6229, 425, 9, 24, "Print", "ExpressionUUID" -> \
"1476dae4-111d-4c23-a3ec-3597bd74347f"],
Cell[243424, 6240, 423, 9, 24, "Print", "ExpressionUUID" -> \
"6bf5c7ed-349b-4c1d-935f-f3fbebd0125d"],
Cell[243850, 6251, 425, 9, 24, "Print", "ExpressionUUID" -> \
"fa7eac1b-a78d-4508-a869-055e5981b0e3"],
Cell[244278, 6262, 423, 9, 24, "Print", "ExpressionUUID" -> \
"317ed71a-0899-4861-b2fc-08fc56703806"],
Cell[244704, 6273, 425, 9, 24, "Print", "ExpressionUUID" -> \
"2aa24aa5-9d19-4aa7-aa96-2ce4a93e880b"],
Cell[245132, 6284, 425, 9, 24, "Print", "ExpressionUUID" -> \
"db36634d-8636-4d5d-9dab-eb4c112b4776"],
Cell[245560, 6295, 423, 9, 24, "Print", "ExpressionUUID" -> \
"b5d290dd-eaa0-40b5-a58e-c3fe67e3a830"],
Cell[245986, 6306, 423, 9, 24, "Print", "ExpressionUUID" -> \
"8df56acf-0727-43d0-b2b5-368ab1c24a0a"],
Cell[246412, 6317, 425, 9, 24, "Print", "ExpressionUUID" -> \
"1bde02ae-fe13-4256-bd73-5433a3b7d2b1"],
Cell[246840, 6328, 423, 9, 24, "Print", "ExpressionUUID" -> \
"f8caf94d-7e7e-4408-a0ce-afac787cf165"],
Cell[247266, 6339, 423, 9, 24, "Print", "ExpressionUUID" -> \
"d3948be9-4455-4e3c-9a70-00ba2805457e"],
Cell[247692, 6350, 421, 9, 24, "Print", "ExpressionUUID" -> \
"fadde6cf-3178-4f6c-9d1a-f67a4dc325f9"],
Cell[248116, 6361, 424, 9, 24, "Print", "ExpressionUUID" -> \
"ab71a6ac-302e-4fe8-af57-634929dbe4e7"],
Cell[248543, 6372, 422, 9, 24, "Print", "ExpressionUUID" -> \
"0e723b91-85de-466c-baf0-5beba7876928"],
Cell[248968, 6383, 424, 9, 24, "Print", "ExpressionUUID" -> \
"18b90f70-a7c5-4377-b4c0-601ac3bb41ad"],
Cell[249395, 6394, 422, 9, 24, "Print", "ExpressionUUID" -> \
"cef67023-70b6-4f09-96d7-3177297abeb9"],
Cell[249820, 6405, 422, 9, 24, "Print", "ExpressionUUID" -> \
"24c356bd-a0d7-457b-8861-0ba51d400244"],
Cell[250245, 6416, 422, 9, 24, "Print", "ExpressionUUID" -> \
"0b360f81-8edc-4985-befe-1259d083479c"],
Cell[250670, 6427, 424, 9, 24, "Print", "ExpressionUUID" -> \
"6966d72e-5d13-4e86-a44c-debbe2b7dc77"],
Cell[251097, 6438, 422, 9, 24, "Print", "ExpressionUUID" -> \
"b5058cdc-9cee-475f-8691-a256854df626"],
Cell[251522, 6449, 423, 9, 24, "Print", "ExpressionUUID" -> \
"1494c8a9-50ec-430b-a56f-563ed9acf80e"],
Cell[251948, 6460, 423, 9, 24, "Print", "ExpressionUUID" -> \
"b488c4e8-2685-4b78-bb96-b680f7741f0c"],
Cell[252374, 6471, 425, 9, 24, "Print", "ExpressionUUID" -> \
"fda663a8-1666-47ab-ab7d-bfd8f8a60caf"],
Cell[252802, 6482, 448, 10, 24, "Print", "ExpressionUUID" -> \
"fa577bfe-8744-4b7a-8e05-29f199d4e0e2"],
Cell[253253, 6494, 419, 8, 24, "Print", "ExpressionUUID" -> \
"ac88a331-0c01-44b9-9987-017692d3ed6c"],
Cell[253675, 6504, 425, 9, 24, "Print", "ExpressionUUID" -> \
"75d30703-630f-41d0-ad18-30002a52ed45"],
Cell[254103, 6515, 423, 9, 24, "Print", "ExpressionUUID" -> \
"562e0281-344d-44fc-83b2-36f794019a5f"],
Cell[254529, 6526, 423, 9, 24, "Print", "ExpressionUUID" -> \
"934a8d83-c012-4630-a841-f186862c3e9d"],
Cell[254955, 6537, 423, 9, 24, "Print", "ExpressionUUID" -> \
"68c86bea-382b-4c52-8a36-8f034b230f76"],
Cell[255381, 6548, 423, 9, 24, "Print", "ExpressionUUID" -> \
"5ffe825f-f503-4c27-a24f-89779c475d1d"],
Cell[255807, 6559, 448, 10, 24, "Print", "ExpressionUUID" -> \
"66e87eef-8b0c-4d19-b98c-f07b9c8eb4b9"],
Cell[256258, 6571, 423, 9, 24, "Print", "ExpressionUUID" -> \
"36f6e08d-de66-4f4e-97c4-a8aad1bf5e44"],
Cell[256684, 6582, 423, 9, 24, "Print", "ExpressionUUID" -> \
"efca23f5-85af-4338-889b-75e66710d94f"],
Cell[257110, 6593, 423, 9, 24, "Print", "ExpressionUUID" -> \
"6ac79002-d68d-4269-bc72-3418cfd19ced"],
Cell[257536, 6604, 423, 9, 24, "Print", "ExpressionUUID" -> \
"627ccb58-92bf-411f-ab2f-2adbc3c69052"],
Cell[257962, 6615, 425, 9, 24, "Print", "ExpressionUUID" -> \
"91cfa8e6-be26-44c8-bf97-f76594797553"],
Cell[258390, 6626, 423, 9, 24, "Print", "ExpressionUUID" -> \
"dad54cd3-49ae-46df-b960-8392e27c210e"],
Cell[258816, 6637, 423, 9, 24, "Print", "ExpressionUUID" -> \
"b2cacc5f-ebc4-46f7-98c6-203357276159"],
Cell[259242, 6648, 423, 9, 24, "Print", "ExpressionUUID" -> \
"eed699ef-f3d1-482a-9f1d-8706e654d5b0"],
Cell[259668, 6659, 423, 9, 24, "Print", "ExpressionUUID" -> \
"2bad4dee-4254-4f06-bdeb-1e1007dfa5f1"],
Cell[260094, 6670, 423, 9, 24, "Print", "ExpressionUUID" -> \
"c32b9c12-9445-484f-b27b-7798e0e89f5f"],
Cell[260520, 6681, 423, 9, 24, "Print", "ExpressionUUID" -> \
"d7279502-cbc3-4412-a3ef-6f2d6638cce3"],
Cell[260946, 6692, 425, 9, 24, "Print", "ExpressionUUID" -> \
"7fe6ecc9-a75e-4759-b83f-531ce81b02d3"],
Cell[261374, 6703, 423, 9, 24, "Print", "ExpressionUUID" -> \
"acf23a1c-0210-43a3-b352-ffb05b8d9503"],
Cell[261800, 6714, 425, 9, 24, "Print", "ExpressionUUID" -> \
"0901ca8c-f141-4b37-9ba0-b7cde399a6ea"],
Cell[262228, 6725, 423, 9, 24, "Print", "ExpressionUUID" -> \
"b17ae0a9-5fde-44dc-969b-231fd43bd1f4"],
Cell[262654, 6736, 423, 9, 24, "Print", "ExpressionUUID" -> \
"4f6db4ff-85b4-47d2-b88a-881f32b80efa"],
Cell[263080, 6747, 423, 9, 24, "Print", "ExpressionUUID" -> \
"4af7ebfb-2bc1-469f-9924-16a6bf359499"],
Cell[263506, 6758, 423, 9, 24, "Print", "ExpressionUUID" -> \
"f8a65152-c97b-4a03-8a86-62346f4711f6"],
Cell[263932, 6769, 423, 9, 24, "Print", "ExpressionUUID" -> \
"f976d967-5b16-44c8-b6d7-519b1ee4b2bc"],
Cell[264358, 6780, 425, 9, 24, "Print", "ExpressionUUID" -> \
"d6085c92-cbe8-4df9-a25c-333a36e6eaba"],
Cell[264786, 6791, 423, 9, 24, "Print", "ExpressionUUID" -> \
"f77a2fdc-4415-494d-a573-08bfff44e2cd"],
Cell[265212, 6802, 425, 9, 24, "Print", "ExpressionUUID" -> \
"b3847135-d9f0-4b92-aa3c-16d57f6ba915"],
Cell[265640, 6813, 423, 9, 24, "Print", "ExpressionUUID" -> \
"daf07c75-ceba-48ec-8385-63b832fd807e"],
Cell[266066, 6824, 423, 9, 24, "Print", "ExpressionUUID" -> \
"69cc14cd-010f-4f47-a97d-5c241c31733e"],
Cell[266492, 6835, 423, 9, 24, "Print", "ExpressionUUID" -> \
"89f03405-0163-48e6-b81c-b1af006f267a"],
Cell[266918, 6846, 425, 9, 24, "Print", "ExpressionUUID" -> \
"15e513a0-19d2-4938-9af7-bc7065f6388a"],
Cell[267346, 6857, 425, 9, 24, "Print", "ExpressionUUID" -> \
"3db50ff3-dbb4-4bd5-becd-065252cceed5"],
Cell[267774, 6868, 423, 9, 24, "Print", "ExpressionUUID" -> \
"820cb829-0fd6-4bff-a9b1-ea648c0b1774"],
Cell[268200, 6879, 425, 9, 24, "Print", "ExpressionUUID" -> \
"9bdfc70f-8d59-4804-accd-4f8440daf6df"],
Cell[268628, 6890, 423, 9, 24, "Print", "ExpressionUUID" -> \
"0e6d6d10-2651-4da2-bfcb-9ea5485b32f6"],
Cell[269054, 6901, 423, 9, 24, "Print", "ExpressionUUID" -> \
"20d70d2d-e5a4-460c-9088-328b4e6b065b"],
Cell[269480, 6912, 423, 9, 24, "Print", "ExpressionUUID" -> \
"804550de-90dd-48c9-be68-0af6a763b8d7"],
Cell[269906, 6923, 425, 9, 24, "Print", "ExpressionUUID" -> \
"8b6b7487-437c-4b81-bdcd-5aac4d6fff60"],
Cell[270334, 6934, 423, 9, 24, "Print", "ExpressionUUID" -> \
"c582bef3-c887-4fa7-876f-c88655d74447"],
Cell[270760, 6945, 423, 9, 24, "Print", "ExpressionUUID" -> \
"719ab761-9fba-4117-b8f5-4bf052c6253e"],
Cell[271186, 6956, 423, 9, 24, "Print", "ExpressionUUID" -> \
"7c45d839-bda2-446c-8773-d135d2d04569"],
Cell[271612, 6967, 423, 9, 24, "Print", "ExpressionUUID" -> \
"39d55887-e6ac-402e-bda5-13922eac99e3"],
Cell[272038, 6978, 425, 9, 24, "Print", "ExpressionUUID" -> \
"2a36dbda-bf5d-4370-bd69-1d89c2f9cd96"],
Cell[272466, 6989, 425, 9, 24, "Print", "ExpressionUUID" -> \
"da5c8527-bdbb-4bcc-8a95-8ac6b71f0c5d"],
Cell[272894, 7000, 423, 9, 24, "Print", "ExpressionUUID" -> \
"eba14895-e629-4acf-8b19-9e691a31e635"],
Cell[273320, 7011, 423, 9, 24, "Print", "ExpressionUUID" -> \
"ff8972b9-98bb-45ac-ae2f-a9dbd1c5fd1a"],
Cell[273746, 7022, 423, 9, 24, "Print", "ExpressionUUID" -> \
"8776ccc8-e5ba-4147-bf42-c5006d2bd49e"],
Cell[274172, 7033, 423, 9, 24, "Print", "ExpressionUUID" -> \
"01fbd10f-4873-4e7a-807a-09648329f2f8"],
Cell[274598, 7044, 423, 9, 24, "Print", "ExpressionUUID" -> \
"9e092b90-b9bb-4962-bddf-a0b2377868ac"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[275070, 7059, 165, 3, 44, "Subsection", "ExpressionUUID" -> \
"18fcdd11-0b42-4102-81b5-803d0c38a9c1"],
Cell[275238, 7064, 273, 6, 30, "Text", "ExpressionUUID" -> \
"bd07a2a4-7d68-4f11-8c04-b8d2067c1702"],
Cell[275514, 7072, 715, 21, 35, "Input", "ExpressionUUID" -> \
"95baf150-09d8-4e0f-9092-cf5617473724"],
Cell[CellGroupData[{
Cell[276254, 7097, 186, 4, 32, "Input", "ExpressionUUID" -> \
"a9157eda-2594-49e8-9b35-30ee38443b59"],
Cell[276443, 7103, 315, 7, 32, "Output", "ExpressionUUID" -> \
"e9e76b48-2418-4643-bb53-04aa374bac4a"]
}, Open  ]],
Cell[276773, 7113, 253, 6, 30, "Text", "ExpressionUUID" -> \
"87effa9f-7b5c-449e-9c13-1962043e1d05"],
Cell[277029, 7121, 409, 10, 32, "Input", "ExpressionUUID" -> \
"bfff09b7-eb05-41c5-a5bf-2e748e611fc9"],
Cell[277441, 7133, 365, 9, 32, "Input", "ExpressionUUID" -> \
"5a4ba7e0-7c42-4b02-bb5d-7b4ad4774513"],
Cell[CellGroupData[{
Cell[277831, 7146, 225, 4, 35, "Subsubsection", "ExpressionUUID" -> \
"0eef1c02-720f-4a09-bf0f-cd98d7fea143"],
Cell[CellGroupData[{
Cell[278081, 7154, 873, 21, 32, "Input", "ExpressionUUID" -> \
"b5e851dd-5d0c-4bae-a770-1de6c6a5c204"],
Cell[278957, 7177, 9946, 291, 242, "Output", "ExpressionUUID" -> \
"3398464d-bb48-4797-948e-c80d61a9e470"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288940, 7473, 669, 16, 32, "Input", "ExpressionUUID" -> \
"b3a5e1e1-0c2e-4cf9-b461-8ef309770ee9"],
Cell[289612, 7491, 222, 3, 32, "Output", "ExpressionUUID" -> \
"d2ffc6ca-2563-4374-9ad2-1fd6fe1074f7"]
}, Open  ]],
Cell[289849, 7497, 174, 3, 30, "Text", "ExpressionUUID" -> \
"0ddf61d0-a7be-42f8-9ad5-d3bf29b6407a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290060, 7505, 226, 4, 35, "Subsubsection", "ExpressionUUID" -> \
"5a8346bc-f263-4ab0-9945-a474fdfbe451"],
Cell[CellGroupData[{
Cell[290311, 7513, 922, 22, 32, "Input", "ExpressionUUID" -> \
"cbbf2a56-d7a2-4d0c-a6e7-c888a702633c"],
Cell[291236, 7537, 9828, 289, 242, "Output", "ExpressionUUID" -> \
"9c6d0a50-524f-455a-a9b9-715ed76c8d92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[301101, 7831, 603, 15, 32, "Input", "ExpressionUUID" -> \
"ab43e937-63e8-494c-af55-b9aec9523b24"],
Cell[301707, 7848, 220, 5, 32, "Output", "ExpressionUUID" -> \
"8c8ba999-0123-4b47-af8e-94a8baea7ba1"]
}, Open  ]],
Cell[301942, 7856, 298, 7, 30, "Text", "ExpressionUUID" -> \
"0b24a4e1-2f1a-466d-9e85-86bac73906c1"],
Cell[302243, 7865, 672, 13, 32, "Input", "ExpressionUUID" -> \
"9df30e3b-8b49-4418-b6fe-d26013ac08ee"],
Cell[CellGroupData[{
Cell[302940, 7882, 467, 8, 32, "Input", "ExpressionUUID" -> \
"18576c85-4510-401a-b42d-c006ba9b4e52"],
Cell[303410, 7892, 174, 4, 32, "Output", "ExpressionUUID" -> \
"a699f130-d73f-4933-b6c5-5269046f0870"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303621, 7901, 1181, 26, 32, "Input", "ExpressionUUID" -> \
"1259aa99-c8be-4003-b8f9-776527e1e1cd"],
Cell[304805, 7929, 247, 5, 32, "Output", "ExpressionUUID" -> \
"ad10561c-9f55-484d-b545-02276b2b3a92"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[305101, 7940, 272, 4, 35, "Subsubsection", "ExpressionUUID" -> \
"f914758b-629b-4f12-900c-179667833752"],
Cell[CellGroupData[{
Cell[305398, 7948, 972, 23, 32, "Input", "ExpressionUUID" -> \
"643e7283-4574-4fe5-9181-3b58b8f88532"],
Cell[306373, 7973, 9971, 292, 242, "Output", "ExpressionUUID" -> \
"9892f899-f6cc-401c-b078-0e68da0e0658"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316381, 8270, 856, 19, 32, "Input", "ExpressionUUID" -> \
"221485f9-f880-4b90-bb45-76ca76a86cc1"],
Cell[317240, 8291, 316, 5, 32, "Output", "ExpressionUUID" -> \
"c0331152-ac58-4df7-9b55-1b2364c80121"]
}, Open  ]],
Cell[317571, 8299, 174, 3, 30, "Text", "ExpressionUUID" -> \
"62081b48-04fa-4c22-aeb9-975604c893ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317782, 8307, 272, 4, 35, "Subsubsection", "ExpressionUUID" -> \
"f0e5986b-7eda-4c9e-9039-008f624a8627"],
Cell[CellGroupData[{
Cell[318079, 8315, 974, 23, 32, "Input", "ExpressionUUID" -> \
"c21ff56c-b4d3-434d-8bb9-31687c46c488"],
Cell[319056, 8340, 9959, 291, 242, "Output", "ExpressionUUID" -> \
"df0b998c-bdee-49fa-8429-93a97812db1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329052, 8636, 628, 15, 32, "Input", "ExpressionUUID" -> \
"de4c4a34-cb9b-49d9-9a68-442b5154101d"],
Cell[329683, 8653, 242, 5, 32, "Output", "ExpressionUUID" -> \
"245f8e71-0b73-4a3b-990d-ec6f925b2cc3"]
}, Open  ]],
Cell[329940, 8661, 674, 13, 32, "Input", "ExpressionUUID" -> \
"b32be1d6-48a8-416c-9a69-78a765f75512"],
Cell[CellGroupData[{
Cell[330639, 8678, 393, 7, 32, "Input", "ExpressionUUID" -> \
"245cc6a1-49dc-43e7-a181-eb0a37097189"],
Cell[331035, 8687, 174, 4, 32, "Output", "ExpressionUUID" -> \
"a208620f-9389-464d-ad97-30aca9b0141e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331246, 8696, 1137, 26, 32, "Input", "ExpressionUUID" -> \
"5f028720-7069-4b6e-a6dd-598e37353470"],
Cell[332386, 8724, 176, 4, 32, "Output", "ExpressionUUID" -> \
"38e22a44-13cc-443f-9e58-f6f82107094d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[332623, 8735, 158, 3, 44, "Subsection", "ExpressionUUID" -> \
"c1dc3479-9782-4b0c-9c14-91d529eba724"],
Cell[332784, 8740, 411, 11, 54, "Input", "ExpressionUUID" -> \
"0663c4b8-1395-4955-b249-bd04e57c86eb"],
Cell[333198, 8753, 510, 12, 31, "Text", "ExpressionUUID" -> \
"7f0cc51c-6934-46c7-93cc-8c49d93b2195"],
Cell[CellGroupData[{
Cell[333733, 8769, 518, 13, 32, "Input", "ExpressionUUID" -> \
"f9492e29-8c70-468f-919c-5df17c24e809"],
Cell[334254, 8784, 176, 4, 32, "Output", "ExpressionUUID" -> \
"9c7b1a4b-2ee6-4321-a50b-ad4b2faeeba5"]
}, Open  ]],
Cell[334445, 8791, 188, 3, 30, "Text", "ExpressionUUID" -> \
"f0541b1d-cfce-4ae9-bbf9-41f19b826d01"],
Cell[CellGroupData[{
Cell[334658, 8798, 608, 17, 32, "Input", "ExpressionUUID" -> \
"3efc1406-ae97-4efc-bd1f-8c623ba7915b"],
Cell[335269, 8817, 174, 4, 32, "Output", "ExpressionUUID" -> \
"ba21fe3f-79f1-4021-9012-fd09631ec59e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[335492, 8827, 158, 3, 44, "Subsection", "ExpressionUUID" -> \
"ddedf5e3-0416-433d-9c48-fe15db6b6c0e"],
Cell[335653, 8832, 837, 20, 75, "Input", "ExpressionUUID" -> \
"d82ab8db-db02-40c1-a225-29f35988026d"],
Cell[336493, 8854, 856, 25, 54, "Input", "ExpressionUUID" -> \
"becb0936-5fc5-46d1-94d9-eb6bdd98391b"],
Cell[337352, 8881, 686, 20, 32, "Input", "ExpressionUUID" -> \
"f3c92229-7083-4b26-ad50-ffc6218ce853"],
Cell[338041, 8903, 362, 10, 32, "Input", "ExpressionUUID" -> \
"eeb57962-f80c-4456-9fd9-742121893c71"],
Cell[338406, 8915, 206, 5, 32, "Input", "ExpressionUUID" -> \
"0a845599-d5ac-471a-9d43-7362fa088dfa"],
Cell[338615, 8922, 1760, 38, 117, "Input", "ExpressionUUID" -> \
"4385429c-75ab-42dc-a9e1-82604e5ee5bd"],
Cell[340378, 8962, 1086, 27, 32, "Input", "ExpressionUUID" -> \
"ac2a27cc-4d21-4460-ac7f-9fbfeb3b462f"],
Cell[341467, 8991, 390, 8, 30, "Text", "ExpressionUUID" -> \
"b41a6d6a-d2be-4ad3-90f8-10958d61d9a2"],
Cell[341860, 9001, 688, 11, 32, "Input", "ExpressionUUID" -> \
"078eef6a-8752-4205-be0f-ae52f61893c4"],
Cell[342551, 9014, 2984, 75, 186, "Input", "ExpressionUUID" -> \
"f470fa00-0cca-4783-9433-faa3e066885e"],
Cell[CellGroupData[{
Cell[345560, 9093, 908, 21, 32, "Input", "ExpressionUUID" -> \
"33de29a8-91ae-4bd5-aaa1-70a757b91235"],
Cell[346471, 9116, 3227, 50, 579, "Output", "ExpressionUUID" -> \
"fc8dc1e6-5922-4c4f-b198-34170ab8561d"]
}, Open  ]],
Cell[349713, 9169, 297, 7, 32, "Input", "ExpressionUUID" -> \
"5f4f5e32-e466-41d2-a55d-fc3f562fef78"],
Cell[350013, 9178, 288, 7, 32, "Input", "ExpressionUUID" -> \
"c6af34a8-981f-46e3-a5d6-333afd62dae9"],
Cell[CellGroupData[{
Cell[350326, 9189, 925, 23, 32, "Input", "ExpressionUUID" -> \
"f2032245-a285-4615-a7e1-a619ba898a7e"],
Cell[351254, 9214, 22074, 619, 600, "Output", "ExpressionUUID" -> \
"d4996d66-5d05-4827-a3b8-64911fa6beaf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373365, 9838, 365, 6, 32, "Input", "ExpressionUUID" -> \
"a8e33857-e9cf-4ee4-af3c-f8d320bcc2da"],
Cell[373733, 9846, 17112, 276, 48, 15445, 248, "CachedBoxData", "BoxData", \
"Output", "ExpressionUUID" -> "c32cc369-02eb-40ab-a99c-7638f354d9f1"]
}, Open  ]],
Cell[390860, 10125, 1508, 42, 54, "Input", "ExpressionUUID" -> \
"7bc8a689-03ca-4d05-a26e-53a2ecb9778e"],
Cell[CellGroupData[{
Cell[392393, 10171, 1342, 36, 75, "Input", "ExpressionUUID" -> \
"9a773366-f31e-47b7-85e7-3e32325a67d8"],
Cell[393738, 10209, 1260, 19, 222, "Output", "ExpressionUUID" -> \
"653294d7-4b1c-459c-a2da-7924f867093d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> code/module-GPAs-EH4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    380873,       9912]
NotebookOptionsPosition[    360695,       9447]
NotebookOutlinePosition[    361049,       9463]
CellTagsIndexPosition[    361006,       9460]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas-package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas-package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths", "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{"NotebookDirectory", "[", "]"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4619815107488956`*^9, 3.4619815110119467`*^9}, {
   3.493050798416773*^9, 3.4930507986038713`*^9}, {3.49410371822052*^9, 
   3.494103739229041*^9}, 3.494980752218668*^9, 3.494981022680522*^9, {
   3.50766617778829*^9, 3.507666184958872*^9}, {3.543582009680002*^9, 
   3.543582013141852*^9}, {3.682703000146216*^9, 3.682703004828475*^9}, {
   3.694176592258484*^9, 3.6941766011461363`*^9}, 
   3.734913262749216*^9},ExpressionUUID->"e400b706-d8e6-458b-ae7c-\
2ee869f4a786"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.730160817354163*^9, 3.730161458875626*^9, 
  3.7301802593993893`*^9, 3.730226134011813*^9, 3.7302469373617487`*^9, 
  3.734913504450583*^9, 3.734925281986107*^9, 3.7349828631779337`*^9, 
  3.739334019594705*^9},ExpressionUUID->"5f7d4b64-e694-480c-b854-\
dd9318b5b36b"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cachedToNumberField", "[", 
   RowBox[{"L_List", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"cachedToNumberField", "[", 
     RowBox[{"#", ",", "y"}], "]"}], "&"}], "/@", 
   "L"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cachedToNumberField", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cachedToNumberField", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "=", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"cachedToNumberField", "[", 
   RowBox[{
    RowBox[{"a", ":", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{"r_", ",", "c_"}], "]"}]}], ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cachedToNumberField", "[", 
    RowBox[{"a", ",", "\[Lambda]"}], "]"}], "=", 
   RowBox[{"AlgebraicNumberPolynomial", "[", 
    RowBox[{"a", ",", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"r", ",", "\[Lambda]"}], "]"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"cachedToNumberField", "[", 
   RowBox[{
    RowBox[{"a", ":", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{"\[Lambda]_", ",", "c_"}], "]"}]}], ",", "\[Lambda]_"}], "]"}], 
  ":=", "a"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cachedToNumberField", "[", 
   RowBox[{"a_", ",", "a_"}], "]"}], ":=", "a"}]}], "Input",
 CellChangeTimes->{{3.7302448115570583`*^9, 3.730244828943009*^9}, 
   3.7302474296369343`*^9, {3.730250416748815*^9, 3.730250433468457*^9}, {
   3.734911255636566*^9, 
   3.7349112608833323`*^9}},ExpressionUUID->"d0fa6102-6608-4905-a629-\
23445901e366"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<ShadedGPA.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.734646772781252*^9, 3.734646785870131*^9}, {
  3.7346468419822693`*^9, 3.734646847005131*^9}, {3.734646890213725*^9, 
  3.734646891485445*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"dbb69113-46c7-4756-bd09-3f67cd98f1ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"g4", "=", 
   RowBox[{
   "GraphFromString", "[", "\"\<gbg1v1p1v1x0v1v1p1v1x0v1p1\>\"", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.730160989332162*^9, 3.730161062902813*^9}, {
   3.730161556716466*^9, 3.730161576530676*^9}, {3.730180394329322*^9, 
   3.7301804287336187`*^9}, 
   3.730226209579856*^9},ExpressionUUID->"bb3380dd-540c-4e0d-98a5-\
e31d481b3f82"],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.0049261083743842365`], 
   {Thickness[0.0019630541871921182`], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.8285199999999997`, 16.448800000000002`}, {3.8285199999999997`, 
     17.231599999999997`}, {3.1937499999999996`, 17.866399999999995`}, {
     2.41094, 17.866399999999995`}, {1.6281299999999996`, 
     17.866399999999995`}, {0.9937499999999999, 17.231599999999997`}, {
     0.9937499999999999, 16.448800000000002`}, {0.9937499999999999, 
     15.665999999999997`}, {1.6281299999999996`, 15.031599999999997`}, {
     2.41094, 15.031599999999997`}, {3.1937499999999996`, 
     15.031599999999997`}, {3.8285199999999997`, 15.665999999999997`}, {
     3.8285199999999997`, 16.448800000000002`}}}]}, 
   {Thickness[0.0019630541871921182`], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.8285199999999997`, 16.448800000000002`}, {3.8285199999999997`, 
     17.231599999999997`}, {3.1937499999999996`, 17.866399999999995`}, {
     2.41094, 17.866399999999995`}, {1.6281299999999996`, 
     17.866399999999995`}, {0.9937499999999999, 17.231599999999997`}, {
     0.9937499999999999, 16.448800000000002`}, {0.9937499999999999, 
     15.665999999999997`}, {1.6281299999999996`, 15.031599999999997`}, {
     2.41094, 15.031599999999997`}, {3.1937499999999996`, 
     15.031599999999997`}, {3.8285199999999997`, 15.665999999999997`}, {
     3.8285199999999997`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{2.41094, 16.448800000000002`}, {
     30.757799999999992`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     32.175399999999996`, 16.448800000000002`}, {32.175399999999996`, 
     17.231599999999997`}, {31.540599999999998`, 17.866399999999995`}, {
     30.757799999999992`, 17.866399999999995`}, {29.974999999999994`, 
     17.866399999999995`}, {29.340199999999996`, 17.231599999999997`}, {
     29.340199999999996`, 16.448800000000002`}, {29.340199999999996`, 
     15.665999999999997`}, {29.974999999999994`, 15.031599999999997`}, {
     30.757799999999992`, 15.031599999999997`}, {31.540599999999998`, 
     15.031599999999997`}, {32.175399999999996`, 15.665999999999997`}, {
     32.175399999999996`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     32.175399999999996`, 16.448800000000002`}, {32.175399999999996`, 
     17.231599999999997`}, {31.540599999999998`, 17.866399999999995`}, {
     30.757799999999992`, 17.866399999999995`}, {29.974999999999994`, 
     17.866399999999995`}, {29.340199999999996`, 17.231599999999997`}, {
     29.340199999999996`, 16.448800000000002`}, {29.340199999999996`, 
     15.665999999999997`}, {29.974999999999994`, 15.031599999999997`}, {
     30.757799999999992`, 15.031599999999997`}, {31.540599999999998`, 
     15.031599999999997`}, {32.175399999999996`, 15.665999999999997`}, {
     32.175399999999996`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.757799999999992`, 
     16.448800000000002`}, {59.10469999999998, 2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.757799999999992`, 
     16.448800000000002`}, {59.10469999999998, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.521899999999995`, 2.27539}, {60.521899999999995`, 
     3.0585899999999997`}, {59.88749999999999, 3.6929700000000008`}, {
     59.10469999999998, 3.6929700000000008`}, {58.3219, 
     3.6929700000000008`}, {57.68709999999999, 3.0585899999999997`}, {
     57.68709999999999, 2.27539}, {57.68709999999999, 1.4925800000000002`}, {
     58.3219, 0.858203}, {59.10469999999998, 0.858203}, {59.88749999999999, 
     0.858203}, {60.521899999999995`, 1.4925800000000002`}, {
     60.521899999999995`, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.521899999999995`, 2.27539}, {60.521899999999995`, 
     3.0585899999999997`}, {59.88749999999999, 3.6929700000000008`}, {
     59.10469999999998, 3.6929700000000008`}, {58.3219, 
     3.6929700000000008`}, {57.68709999999999, 3.0585899999999997`}, {
     57.68709999999999, 2.27539}, {57.68709999999999, 1.4925800000000002`}, {
     58.3219, 0.858203}, {59.10469999999998, 0.858203}, {59.88749999999999, 
     0.858203}, {60.521899999999995`, 1.4925800000000002`}, {
     60.521899999999995`, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.521899999999995`, 30.622299999999992`}, {60.521899999999995`, 
     31.405099999999994`}, {59.88749999999999, 32.03979999999999}, {
     59.10469999999998, 32.03979999999999}, {58.3219, 32.03979999999999}, {
     57.68709999999999, 31.405099999999994`}, {57.68709999999999, 
     30.622299999999992`}, {57.68709999999999, 29.8395}, {58.3219, 29.2051}, {
     59.10469999999998, 29.2051}, {59.88749999999999, 29.2051}, {
     60.521899999999995`, 29.8395}, {60.521899999999995`, 
     30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.521899999999995`, 30.622299999999992`}, {60.521899999999995`, 
     31.405099999999994`}, {59.88749999999999, 32.03979999999999}, {
     59.10469999999998, 32.03979999999999}, {58.3219, 32.03979999999999}, {
     57.68709999999999, 31.405099999999994`}, {57.68709999999999, 
     30.622299999999992`}, {57.68709999999999, 29.8395}, {58.3219, 29.2051}, {
     59.10469999999998, 29.2051}, {59.88749999999999, 29.2051}, {
     60.521899999999995`, 29.8395}, {60.521899999999995`, 
     30.622299999999992`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{59.10469999999998, 2.27539}, {
     87.45159999999998, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.86880000000002, 16.448800000000002`}, {88.86880000000002, 
     17.231599999999997`}, {88.2344, 17.866399999999995`}, {87.45159999999998,
      17.866399999999995`}, {86.6688, 17.866399999999995`}, {
     86.03399999999999, 17.231599999999997`}, {86.03399999999999, 
     16.448800000000002`}, {86.03399999999999, 15.665999999999997`}, {86.6688,
      15.031599999999997`}, {87.45159999999998, 15.031599999999997`}, {
     88.2344, 15.031599999999997`}, {88.86880000000002, 
     15.665999999999997`}, {88.86880000000002, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.86880000000002, 16.448800000000002`}, {88.86880000000002, 
     17.231599999999997`}, {88.2344, 17.866399999999995`}, {87.45159999999998,
      17.866399999999995`}, {86.6688, 17.866399999999995`}, {
     86.03399999999999, 17.231599999999997`}, {86.03399999999999, 
     16.448800000000002`}, {86.03399999999999, 15.665999999999997`}, {86.6688,
      15.031599999999997`}, {87.45159999999998, 15.031599999999997`}, {
     88.2344, 15.031599999999997`}, {88.86880000000002, 
     15.665999999999997`}, {88.86880000000002, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{87.45159999999998, 
     16.448800000000002`}, {115.79799999999999`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     117.21599999999997`, 16.448800000000002`}, {117.21599999999997`, 
     17.231599999999997`}, {116.58099999999997`, 17.866399999999995`}, {
     115.79799999999999`, 17.866399999999995`}, {115.01499999999997`, 
     17.866399999999995`}, {114.38099999999997`, 17.231599999999997`}, {
     114.38099999999997`, 16.448800000000002`}, {114.38099999999997`, 
     15.665999999999997`}, {115.01499999999997`, 15.031599999999997`}, {
     115.79799999999999`, 15.031599999999997`}, {116.58099999999997`, 
     15.031599999999997`}, {117.21599999999997`, 15.665999999999997`}, {
     117.21599999999997`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     117.21599999999997`, 16.448800000000002`}, {117.21599999999997`, 
     17.231599999999997`}, {116.58099999999997`, 17.866399999999995`}, {
     115.79799999999999`, 17.866399999999995`}, {115.01499999999997`, 
     17.866399999999995`}, {114.38099999999997`, 17.231599999999997`}, {
     114.38099999999997`, 16.448800000000002`}, {114.38099999999997`, 
     15.665999999999997`}, {115.01499999999997`, 15.031599999999997`}, {
     115.79799999999999`, 15.031599999999997`}, {116.58099999999997`, 
     15.031599999999997`}, {117.21599999999997`, 15.665999999999997`}, {
     117.21599999999997`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{115.79799999999999`, 
     16.448800000000002`}, {144.14499999999998`, 2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{115.79799999999999`, 
     16.448800000000002`}, {144.14499999999998`, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     145.56299999999996`, 2.27539}, {145.56299999999996`, 
     3.0585899999999997`}, {144.92799999999997`, 3.6929700000000008`}, {
     144.14499999999998`, 3.6929700000000008`}, {143.36199999999997`, 
     3.6929700000000008`}, {142.72799999999998`, 3.0585899999999997`}, {
     142.72799999999998`, 2.27539}, {142.72799999999998`, 
     1.4925800000000002`}, {143.36199999999997`, 0.858203}, {
     144.14499999999998`, 0.858203}, {144.92799999999997`, 0.858203}, {
     145.56299999999996`, 1.4925800000000002`}, {145.56299999999996`, 
     2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     145.56299999999996`, 2.27539}, {145.56299999999996`, 
     3.0585899999999997`}, {144.92799999999997`, 3.6929700000000008`}, {
     144.14499999999998`, 3.6929700000000008`}, {143.36199999999997`, 
     3.6929700000000008`}, {142.72799999999998`, 3.0585899999999997`}, {
     142.72799999999998`, 2.27539}, {142.72799999999998`, 
     1.4925800000000002`}, {143.36199999999997`, 0.858203}, {
     144.14499999999998`, 0.858203}, {144.92799999999997`, 0.858203}, {
     145.56299999999996`, 1.4925800000000002`}, {145.56299999999996`, 
     2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     145.56299999999996`, 30.622299999999992`}, {145.56299999999996`, 
     31.405099999999994`}, {144.92799999999997`, 32.03979999999999}, {
     144.14499999999998`, 32.03979999999999}, {143.36199999999997`, 
     32.03979999999999}, {142.72799999999998`, 31.405099999999994`}, {
     142.72799999999998`, 30.622299999999992`}, {142.72799999999998`, 
     29.8395}, {143.36199999999997`, 29.2051}, {144.14499999999998`, 
     29.2051}, {144.92799999999997`, 29.2051}, {145.56299999999996`, 
     29.8395}, {145.56299999999996`, 30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     145.56299999999996`, 30.622299999999992`}, {145.56299999999996`, 
     31.405099999999994`}, {144.92799999999997`, 32.03979999999999}, {
     144.14499999999998`, 32.03979999999999}, {143.36199999999997`, 
     32.03979999999999}, {142.72799999999998`, 31.405099999999994`}, {
     142.72799999999998`, 30.622299999999992`}, {142.72799999999998`, 
     29.8395}, {143.36199999999997`, 29.2051}, {144.14499999999998`, 
     29.2051}, {144.92799999999997`, 29.2051}, {145.56299999999996`, 
     29.8395}, {145.56299999999996`, 30.622299999999992`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{144.14499999999998`, 2.27539}, {172.492, 
     16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{173.909,
      16.448800000000002`}, {173.909, 17.231599999999997`}, {
     173.27499999999998`, 17.866399999999995`}, {172.492, 
     17.866399999999995`}, {171.70899999999997`, 17.866399999999995`}, {
     171.075, 17.231599999999997`}, {171.075, 16.448800000000002`}, {171.075, 
     15.665999999999997`}, {171.70899999999997`, 15.031599999999997`}, {
     172.492, 15.031599999999997`}, {173.27499999999998`, 
     15.031599999999997`}, {173.909, 15.665999999999997`}, {173.909, 
     16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{173.909,
      16.448800000000002`}, {173.909, 17.231599999999997`}, {
     173.27499999999998`, 17.866399999999995`}, {172.492, 
     17.866399999999995`}, {171.70899999999997`, 17.866399999999995`}, {
     171.075, 17.231599999999997`}, {171.075, 16.448800000000002`}, {171.075, 
     15.665999999999997`}, {171.70899999999997`, 15.031599999999997`}, {
     172.492, 15.031599999999997`}, {173.27499999999998`, 
     15.031599999999997`}, {173.909, 15.665999999999997`}, {173.909, 
     16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{172.492, 16.448800000000002`}, {
     200.83899999999997`, 2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{172.492, 16.448800000000002`}, {
     200.83899999999997`, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 2.27539}, {202.25599999999997`, 
     3.0585899999999997`}, {201.62099999999998`, 3.6929700000000008`}, {
     200.83899999999997`, 3.6929700000000008`}, {200.05599999999998`, 
     3.6929700000000008`}, {199.421, 3.0585899999999997`}, {199.421, 
     2.27539}, {199.421, 1.4925800000000002`}, {200.05599999999998`, 
     0.858203}, {200.83899999999997`, 0.858203}, {201.62099999999998`, 
     0.858203}, {202.25599999999997`, 1.4925800000000002`}, {
     202.25599999999997`, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 2.27539}, {202.25599999999997`, 
     3.0585899999999997`}, {201.62099999999998`, 3.6929700000000008`}, {
     200.83899999999997`, 3.6929700000000008`}, {200.05599999999998`, 
     3.6929700000000008`}, {199.421, 3.0585899999999997`}, {199.421, 
     2.27539}, {199.421, 1.4925800000000002`}, {200.05599999999998`, 
     0.858203}, {200.83899999999997`, 0.858203}, {201.62099999999998`, 
     0.858203}, {202.25599999999997`, 1.4925800000000002`}, {
     202.25599999999997`, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 30.622299999999992`}, {202.25599999999997`, 
     31.405099999999994`}, {201.62099999999998`, 32.03979999999999}, {
     200.83899999999997`, 32.03979999999999}, {200.05599999999998`, 
     32.03979999999999}, {199.421, 31.405099999999994`}, {199.421, 
     30.622299999999992`}, {199.421, 29.8395}, {200.05599999999998`, 
     29.2051}, {200.83899999999997`, 29.2051}, {201.62099999999998`, 
     29.2051}, {202.25599999999997`, 29.8395}, {202.25599999999997`, 
     30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 30.622299999999992`}, {202.25599999999997`, 
     31.405099999999994`}, {201.62099999999998`, 32.03979999999999}, {
     200.83899999999997`, 32.03979999999999}, {200.05599999999998`, 
     32.03979999999999}, {199.421, 31.405099999999994`}, {199.421, 
     30.622299999999992`}, {199.421, 29.8395}, {200.05599999999998`, 
     29.2051}, {200.83899999999997`, 29.2051}, {201.62099999999998`, 
     29.2051}, {202.25599999999997`, 29.8395}, {202.25599999999997`, 
     30.622299999999992`}}},
     CurveClosed->{1}]}},
  AspectRatio->Automatic,
  ImageSize->{203., 33.},
  PlotRange->{{0., 203.}, {0., 33.}}]], "Output",
 CellChangeTimes->{3.730180439604125*^9, 3.7302284297000303`*^9, 
  3.730246986774407*^9, 3.7349135069420347`*^9, 3.734925283987646*^9, 
  3.734982864731545*^9, 
  3.739334023751667*^9},ExpressionUUID->"6ba853ac-4c86-42b2-b7c6-\
55904336c276"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DimensionOfGenerator", "[", "g4", "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.730180447362342*^9, 
  3.730180453152437*^9}},ExpressionUUID->"97b6bd93-eb38-4eea-8416-\
0c4ef5ec5559"],

Cell[BoxData["2.092176582885144`"], "Output",
 CellChangeTimes->{3.730180453448634*^9, 3.730228429744739*^9, 
  3.730246987813324*^9, 3.734913506998817*^9, 3.734925284054093*^9, 
  3.734982864811738*^9, 
  3.7393340239509773`*^9},ExpressionUUID->"f63cfedf-2506-468d-84c6-\
6e9311933feb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute the lowest weight space.", "Subsection",
 CellChangeTimes->{{3.730420114354526*^9, 
  3.7304201311198807`*^9}},ExpressionUUID->"3f3cd51a-fcdb-4917-af46-\
4a3179280d7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lw4", "=", 
   RowBox[{
    RowBox[{"LowestWeightEigenspace", "[", 
     RowBox[{"g4", ",", 
      RowBox[{"-", "1"}], ",", "8"}], "]"}], "[", "c", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.73016150001019*^9, 3.7301615110536222`*^9}, {
   3.730161543232666*^9, 3.730161545927446*^9}, {3.730161583778414*^9, 
   3.7301616217611523`*^9}, 3.7301803365486917`*^9, {3.730180561300288*^9, 
   3.730180564444592*^9}, 
   3.7302262158090963`*^9},ExpressionUUID->"c64cc729-115b-4d14-a6db-\
a5a951af8bdc"],

Cell["It is 20 dimensional:", "Text",
 CellChangeTimes->{{3.730420134936182*^9, 
  3.730420148191934*^9}},ExpressionUUID->"96c721b8-fb74-44f2-9436-\
f90bc60f8998"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"lw4", ",", "_c", ",", "\[Infinity]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.730232356539514*^9, 
  3.730232356650547*^9}},ExpressionUUID->"20184916-5b6f-47d6-907e-\
dbb156b6a6fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c", "[", "1", "]"}], ",", 
   RowBox[{"c", "[", "2", "]"}], ",", 
   RowBox[{"c", "[", "3", "]"}], ",", 
   RowBox[{"c", "[", "4", "]"}], ",", 
   RowBox[{"c", "[", "5", "]"}], ",", 
   RowBox[{"c", "[", "6", "]"}], ",", 
   RowBox[{"c", "[", "7", "]"}], ",", 
   RowBox[{"c", "[", "8", "]"}], ",", 
   RowBox[{"c", "[", "9", "]"}], ",", 
   RowBox[{"c", "[", "10", "]"}], ",", 
   RowBox[{"c", "[", "11", "]"}], ",", 
   RowBox[{"c", "[", "12", "]"}], ",", 
   RowBox[{"c", "[", "13", "]"}], ",", 
   RowBox[{"c", "[", "14", "]"}], ",", 
   RowBox[{"c", "[", "15", "]"}], ",", 
   RowBox[{"c", "[", "16", "]"}], ",", 
   RowBox[{"c", "[", "17", "]"}], ",", 
   RowBox[{"c", "[", "18", "]"}], ",", 
   RowBox[{"c", "[", "19", "]"}], ",", 
   RowBox[{"c", "[", "20", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.730232359091234*^9, 3.730249655049184*^9, 
  3.7349274160918503`*^9, 3.73498509452663*^9, 
  3.739337366841052*^9},ExpressionUUID->"0c58683a-f1fd-4abb-99c6-\
7770bd5497dd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Prepare the quadratics", "Subsection",
 CellChangeTimes->{{3.730420262217555*^9, 
  3.730420270335927*^9}},ExpressionUUID->"fb3d2eb0-dd58-459b-a3dd-\
7b277e74bb0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jw4", "=", 
   RowBox[{"JonesWenzlIdempotent", "[", 
    RowBox[{"g4", ",", "8", ",", "False"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7302365701397333`*^9, 3.730236623535391*^9}, {
  3.730237896720929*^9, 
  3.730237899009185*^9}},ExpressionUUID->"337f9c8b-6a39-48b0-81e4-\
e861eaf31549"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs4", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{
        RowBox[{"lw4", ".", "lw4"}], "-", "jw4"}], "]"}], ",", "0"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730236629893363*^9, 3.730236663251811*^9}, {
  3.730237903865548*^9, 
  3.730237911124651*^9}},ExpressionUUID->"40fe87e7-9ac8-4162-898b-\
d38150963d75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jw4s", "=", 
   RowBox[{"JonesWenzlIdempotent", "[", 
    RowBox[{"g4", ",", "8", ",", "True"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730321620106845*^9, 
  3.7303216235100517`*^9}},ExpressionUUID->"0d03c757-a26d-4ca2-befa-\
5cd024d18547"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lw4rot", "=", 
   RowBox[{"GPAMatrix", "[", 
    RowBox[{"RotateOneClick", "[", 
     RowBox[{"GPAElement", "[", "lw4", "]"}], "]"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.730331380290621*^9, 
  3.730331411822432*^9}},ExpressionUUID->"39d606b3-a1d8-403e-89d8-\
af7da5fcd825"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs4rot", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GPACoefficients", "[", 
        RowBox[{"lw4rot", ".", "lw4rot"}], "]"}], ",", 
       RowBox[{"GPACoefficients", "[", "lw4rot", "]"}], ",", 
       RowBox[{"GPACoefficients", "[", "jw4s", "]"}]}], "}"}], "]"}], ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"#1", "^", "2"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"#1", "^", "4"}]}], "+", 
            RowBox[{"#1", "^", "6"}]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          RowBox[{"4", "/", "5"}], ",", "0", ",", 
          RowBox[{"1", "/", "5"}], ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"#1", "^", "2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"#1", "^", "4"}]}], "+", 
             RowBox[{"#1", "^", "6"}]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"2", "/", "5"}], ")"}]}], ",", "0", ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"6", "/", "5"}], ")"}]}], ",", "0", ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"2", "/", "5"}], ")"}]}]}], "}"}]}], "]"}]}], ",", "1"}],
      "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730333832040469*^9, 3.730333935953977*^9}, {
   3.730333981436717*^9, 3.730333982770084*^9}, 
   3.739391321866022*^9},ExpressionUUID->"f31bb55f-5e61-43b9-a2e6-\
723544c8ad58"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.739391335464798*^9},ExpressionUUID->"9248ee22-d058-42fd-abf5-\
387c91495167"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs4rot", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{"eqs4rot", ",", "0"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730339568088628*^9, 3.730339572054442*^9}, {
  3.730339613741787*^9, 3.730339622271945*^9}, {3.730420255309389*^9, 
  3.7304202595345583`*^9}},ExpressionUUID->"713034b7-ef59-44ed-b350-\
3259cc90dade"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs4c", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"e", ",", "_c"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", 
          RowBox[{"eqs4", "~", "Join", "~", "eqs4rot"}]}], "}"}]}], "]"}], 
      ",", "0"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730339764989436*^9, 3.730339788602684*^9}, {
   3.73033996262731*^9, 3.73033997561429*^9}, {3.7304202971306047`*^9, 
   3.730420299033546*^9}, 3.734982850698153*^9, 
   3.734989623014226*^9},ExpressionUUID->"0f528c5e-bf30-4852-9444-\
7f96f12bc68a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "eqs4c", "]"}]], "Input",
 CellChangeTimes->{{3.730354322021533*^9, 
  3.730354324720154*^9}},ExpressionUUID->"7e577782-513e-4473-b7d7-\
af319f4519e0"],

Cell[BoxData["44365"], "Output",
 CellChangeTimes->{3.730354328472124*^9, 3.7349485229557877`*^9, 
  3.734999142208296*^9, 
  3.739358366714918*^9},ExpressionUUID->"f026479e-1ad5-4da3-889a-\
86e0550afa07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Dynamic", "[", "k", "]"}]}], "Input",
 CellChangeTimes->{{3.739334038751652*^9, 
  3.739334044258885*^9}},ExpressionUUID->"35fa6d39-2eb0-4228-a3a2-\
918a49522d6d"],

Cell[BoxData[
 DynamicBox[ToBoxes[$CellContext`k, StandardForm],
  ImageSizeCache->{41., {1., 9.}}]], "Output",
 CellChangeTimes->{
  3.73935836683214*^9},ExpressionUUID->"8e8a1c32-8332-4cbf-8330-6cc50405241b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs4c", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "++"}], ";", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"e", "/", 
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k", "=", 
                RowBox[{"e", "/.", 
                 RowBox[{"_c", "\[Rule]", "0"}]}]}], "}"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"k", "\[Equal]", "0"}], ",", "1", ",", "k"}], "]"}]}],
              "]"}]}], ",", "_c"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", "eqs4c"}], "}"}]}], "]"}], ",", "0"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7302378075191917`*^9, 3.730237824232801*^9}, {
  3.7302379146495123`*^9, 3.730237918264161*^9}, {3.7302470619919786`*^9, 
  3.7302470974226637`*^9}, {3.730334353157755*^9, 3.730334360499567*^9}, {
  3.730339408527482*^9, 3.730339437914583*^9}, {3.730339867598464*^9, 
  3.7303398753698683`*^9}},ExpressionUUID->"1885ebf9-47e9-4b3c-8666-\
c2f0e0c75b04"],

Cell[BoxData[
 RowBox[{"Put", "[", 
  RowBox[{"eqs4c", ",", "\"\<eqs4.m\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.7302376521264133`*^9, 3.7302376604256353`*^9}, {
   3.730237754072731*^9, 3.7302377579014673`*^9}, 3.7302378354724007`*^9, {
   3.7302379215539503`*^9, 3.73023792347465*^9}, {3.730246999261238*^9, 
   3.730247000605967*^9}},ExpressionUUID->"01d36127-f3a5-4151-9751-\
ca50df9be26d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "eqs4c", "]"}]], "Input",
 CellChangeTimes->{{3.7302545634977016`*^9, 
  3.730254566011959*^9}},ExpressionUUID->"6ebd69fe-99c8-43e6-8bf8-\
d4dba5c45d58"],

Cell[BoxData["4295"], "Output",
 CellChangeTimes->{3.730254566345091*^9, 3.7349995619850616`*^9, 
  3.739359054755127*^9},ExpressionUUID->"7ca0fec9-0805-4308-a96f-\
61012add10fb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving numerically", "Subsection",
 CellChangeTimes->{{3.730420771062608*^9, 
  3.730420776570383*^9}},ExpressionUUID->"f71b44fe-bee4-4a21-abc4-\
59a8dcb3e2fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", "[", "x_", "]"}], ":=", 
  RowBox[{"Union", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{"x", ",", "_c", ",", "\[Infinity]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nvars", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"vars", "[", "x", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.730244427665708*^9, 
  3.730244449572525*^9}},ExpressionUUID->"23466a53-adf8-45f1-b8a5-\
e63974942acd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{"eqs4c", ",", 
    RowBox[{"e_", "/;", 
     RowBox[{
      RowBox[{"nvars", "[", "e", "]"}], "\[LessEqual]", "4"}]}]}], "]"}], "//",
   "Length"}]], "Input",
 CellChangeTimes->{{3.7302547718385267`*^9, 
  3.730254800985835*^9}},ExpressionUUID->"9b09f913-7c5e-4655-8a5a-\
34d1159d01e0"],

Cell[BoxData["53"], "Output",
 CellChangeTimes->{{3.730254761361174*^9, 3.730254801852458*^9}, 
   3.7349995627220907`*^9, 
   3.739359055716069*^9},ExpressionUUID->"38c99089-cb9f-4991-bc3a-\
c53b07d1dde0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tally", "[", 
   RowBox[{"nvars", "/@", "eqs4c"}], "]"}], "//", "Sort"}]], "Input",
 CellChangeTimes->{{3.7302549113216333`*^9, 
  3.7302549365914307`*^9}},ExpressionUUID->"5855bef3-94e5-4cdf-97e8-\
74fe020805b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "25"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "38"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "107"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "126"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "135"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "147"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "126"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "96"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "271"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "392"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "117"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "193"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "325"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "379"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "375"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "119"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "1296"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7302549314501057`*^9, 3.730254937842288*^9}, 
   3.7304205251194353`*^9, 3.734999563364608*^9, 
   3.7393590565993023`*^9},ExpressionUUID->"e06286ae-6e98-43b7-8dfe-\
9501c2979aed"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We next pick a convenient subset of the equations (this was initially \
identified as a random 20 element subsets of the equations from the first \
quadratic involving at most 5 variables; don\[CloseCurlyQuote]t ask). As it\
\[CloseCurlyQuote]s very long, it\[CloseCurlyQuote]s folded away below this \
cell: click the the second cell delimiter at the right of this cell to expand.\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7304206398944283`*^9, 3.7304206893518047`*^9}, 
   3.73042072275992*^9, {3.7304207875201883`*^9, 
   3.730420828928194*^9}},ExpressionUUID->"3ced8241-194c-4065-911e-\
64572efa6469"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2292", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["2056", "125"]}], ",", "0", ",", 
            FractionBox["5446", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5641", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["5063", "125"]}], ",", "0", ",", 
            FractionBox["13408", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1057", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["951", "125"]}], ",", "0", ",", 
            FractionBox["2516", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["17", "25"], ",", "0", ",", 
            FractionBox["13", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["38", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}], " ", 
        RowBox[{"c", "[", "20", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["133", "625"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["243", "625"]}], ",", "0", ",", 
            FractionBox["196", "625"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "20", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["3758", "25"], ",", "0", ",", 
               FractionBox["3344", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["8954", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1109", "25"], ",", "0", ",", 
               FractionBox["987", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2642", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["83", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["76", "125"]}], ",", "0", ",", 
               FractionBox["196", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["4348", "25"], ",", "0", ",", 
               FractionBox["3914", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["10324", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["3378", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3029", "125"]}], ",", "0", ",", 
               FractionBox["8039", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["162", "5"], ",", "0", ",", 
               FractionBox["146", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["386", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["44", "25"], ",", "0", ",", 
               FractionBox["39", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["104", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2048", "25"], ",", "0", ",", 
               FractionBox["1839", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["4874", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"9", ",", "0", ",", 
               FractionBox["197", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["532", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["8262", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["7516", "125"]}], ",", "0", ",", 
            FractionBox["19556", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1057", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["951", "125"]}], ",", "0", ",", 
            FractionBox["2516", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5641", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["5063", "125"]}], ",", "0", ",", 
            FractionBox["13408", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "0", ",", 
            FractionBox["197", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["532", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}], " ", 
        RowBox[{"c", "[", "20", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["133", "625"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["243", "625"]}], ",", "0", ",", 
            FractionBox["196", "625"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "20", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["4348", "25"], ",", "0", ",", 
               FractionBox["3914", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["10324", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["586", "25"], ",", "0", ",", 
               FractionBox["523", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1393", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1982", "25"], ",", "0", ",", 
               FractionBox["1776", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["4716", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["44", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["39", "125"]}], ",", "0", ",", 
               FractionBox["104", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2048", "25"], ",", "0", ",", 
               FractionBox["1839", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["4874", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["17", "25"], ",", "0", ",", 
               FractionBox["13", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["38", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["308", "5"], ",", "0", ",", 
               FractionBox["274", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["734", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["6407", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["5701", "125"]}], ",", "0", ",", 
               FractionBox["15266", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["83", "25"], ",", "0", ",", 
               FractionBox["76", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["196", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["39", "50"]}], ",", "0", ",", 
            FractionBox["97", "50"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "12", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["39", "50"]}], ",", "0", ",", 
            FractionBox["97", "50"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["117", "20"], ",", "0", ",", 
            FractionBox["53", "50"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["139", "50"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "16", "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["889", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["398", "25"]}], ",", "0", ",", 
            FractionBox["2113", "50"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "11", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["4", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3", "50"]}], ",", "0", ",", 
               FractionBox["33", "100"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "12", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["4", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3", "50"]}], ",", "0", ",", 
               FractionBox["33", "100"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["68", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["123", "50"]}], ",", "0", ",", 
               FractionBox["162", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["7", "4"], ",", "0", ",", 
               FractionBox["33", "100"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["21", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "12", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["41", "10"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["23", "25"]}], ",", "0", ",", 
               FractionBox["103", "50"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["39", "20"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["8", "25"]}], ",", "0", ",", 
               FractionBox["91", "100"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["11", "5"], ",", "0", ",", 
               FractionBox["19", "50"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["26", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["39", "20"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["8", "25"]}], ",", "0", ",", 
               FractionBox["91", "100"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["7", "2"], ",", "0", ",", 
               FractionBox["33", "50"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["42", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "429"}], ",", "0", ",", 
            RowBox[{"-", "77"}], ",", "0", ",", "204", ",", "0"}], "}"}]}], 
         "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "429"}], ",", "0", ",", 
            RowBox[{"-", "77"}], ",", "0", ",", "204", ",", "0"}], "}"}]}], 
         "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["2738", "25"], ",", "0", ",", 
            FractionBox["498", "25"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1306", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}], " ", 
        RowBox[{"c", "[", "20", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["17339", "625"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["219", "625"]}], ",", "0", ",", 
            FractionBox["6493", "625"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "20", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "3458"}], ",", "0", ",", 
               RowBox[{"-", "620"}], ",", "0", ",", "1644", ",", "0"}], 
              "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2738", "25"], ",", "0", ",", 
               FractionBox["498", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1306", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["137", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["13", "5"]}], ",", "0", ",", 
            FractionBox["33", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "7", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["137", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["13", "5"]}], ",", "0", ",", 
            FractionBox["33", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "11", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["137", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["13", "5"]}], ",", "0", ",", 
            FractionBox["33", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "12", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["442", "5"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["79", "5"]}], ",", "0", ",", "42", ",", "0"}], 
           "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "12", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1077", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["193", "10"]}], ",", "0", ",", 
            FractionBox["256", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "7", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["572", "5"], ",", "0", ",", 
               FractionBox["101", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["271", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "11", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["137", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["26", "5"]}], ",", "0", ",", 
               FractionBox["66", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "12", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["267", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["48", "5"]}], ",", "0", ",", 
               FractionBox["127", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "11", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1032", "5"], ",", "0", ",", 
               FractionBox["184", "5"], ",", "0", ",", 
               RowBox[{"-", "98"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "12", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["267", "5"], ",", "0", ",", 
               FractionBox["48", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["127", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["13471", "25"], ",", "0", ",", 
            FractionBox["12078", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["32023", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["27008", "25"], ",", "0", ",", 
            FractionBox["24219", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["64204", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["14709", "25"], ",", "0", ",", 
               FractionBox["13187", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["34967", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["399", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1786", "125"]}], ",", "0", ",", 
               FractionBox["4741", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["38589", "25"], ",", "0", ",", 
               FractionBox["34602", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["91732", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["30943", "25"], ",", "0", ",", 
               FractionBox["27749", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["73559", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1376", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1227", "125"]}], ",", "0", ",", 
               FractionBox["3267", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "11", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["16573", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["14864", "125"]}], ",", "0", ",", 
               FractionBox["39399", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["27008", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["24219", "125"]}], ",", "0", ",", 
               FractionBox["64204", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["8884", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["7962", "125"]}], ",", "0", ",", 
               FractionBox["21117", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"30", ",", "0", ",", 
               FractionBox["686", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1791", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["137", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["13", "5"]}], ",", "0", ",", 
            FractionBox["33", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "12", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["137", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["13", "5"]}], ",", "0", ",", 
            FractionBox["33", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "151"}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["271", "10"]}], ",", "0", ",", 
            FractionBox["359", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "16", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"175", ",", "0", ",", 
            FractionBox["157", "5"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["416", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "16", "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1077", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["193", "10"]}], ",", "0", ",", 
            FractionBox["256", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "372"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["333", "5"]}], ",", "0", ",", 
               FractionBox["884", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["267", "5"], ",", "0", ",", 
               FractionBox["48", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["127", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "12", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["137", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["26", "5"]}], ",", "0", ",", 
               FractionBox["66", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "674"}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["604", "5"]}], ",", "0", ",", 
               FractionBox["1602", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["442", "5"], ",", "0", ",", 
               FractionBox["79", "5"], ",", "0", ",", 
               RowBox[{"-", "42"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1913", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1709", "125"]}], ",", "0", ",", 
            FractionBox["4544", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "11", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3819", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["3417", "125"]}], ",", "0", ",", 
            FractionBox["18169", "250"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5851", "50"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["5243", "250"]}], ",", "0", ",", 
            FractionBox["13913", "250"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["8038", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["7209", "125"]}], ",", "0", ",", 
               FractionBox["38213", "250"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["4027", "50"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3611", "250"]}], ",", "0", ",", 
               FractionBox["4788", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "11", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2427", "50"], ",", "0", ",", 
               FractionBox["1093", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2888", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["4613", "50"], ",", "0", ",", 
               FractionBox["2067", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["10969", "250"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1113", "25"], ",", "0", ",", 
               FractionBox["1993", "250"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2644", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1113", "25"], ",", "0", ",", 
               FractionBox["1993", "250"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2644", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7119", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["6417", "125"]}], ",", "0", ",", 
            FractionBox["16897", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1956", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1758", "125"]}], ",", "0", ",", 
            FractionBox["4653", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5914", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["5302", "125"]}], ",", "0", ",", 
            FractionBox["14057", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["68", "5"], ",", "0", ",", 
            FractionBox["301", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["806", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}], " ", 
        RowBox[{"c", "[", "20", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["489", "625"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["204", "625"]}], ",", "0", ",", 
            FractionBox["303", "625"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "20", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1916", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1713", "125"]}], ",", "0", ",", 
               FractionBox["4558", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["6492", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["5806", "125"]}], ",", "0", ",", 
               FractionBox["15446", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["143", "25"], ",", "0", ",", 
               FractionBox["129", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["339", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["2694", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2417", "125"]}], ",", "0", ",", 
               FractionBox["6397", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["159", "25"], ",", "0", ",", 
               FractionBox["143", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["378", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["20468", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["18349", "125"]}], ",", "0", ",", 
            FractionBox["48659", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "16", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3819", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["3417", "125"]}], ",", "0", ",", 
            FractionBox["18169", "250"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5851", "50"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["5243", "250"]}], ",", "0", ",", 
            FractionBox["13913", "250"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["3981", "25"], ",", "0", ",", 
               FractionBox["7141", "250"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["18931", "250"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["8038", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["7209", "125"]}], ",", "0", ",", 
               FractionBox["38213", "250"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["4027", "50"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3611", "250"]}], ",", "0", ",", 
               FractionBox["4788", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "16", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["15103", "50"], ",", "0", ",", 
               FractionBox["13529", "250"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["17957", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["7281", "50"], ",", "0", ",", 
               FractionBox["6533", "250"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["17303", "250"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["7281", "50"], ",", "0", ",", 
               FractionBox["6533", "250"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["17303", "250"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["13471", "25"], ",", "0", ",", 
            FractionBox["12078", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["32023", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["27008", "25"], ",", "0", ",", 
            FractionBox["24219", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["64204", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["14709", "25"], ",", "0", ",", 
               FractionBox["13187", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["34967", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["399", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1786", "125"]}], ",", "0", ",", 
               FractionBox["4741", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["54263", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["48659", "125"]}], ",", "0", ",", 
               FractionBox["128994", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["38589", "25"], ",", "0", ",", 
               FractionBox["34602", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["91732", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["30943", "25"], ",", "0", ",", 
               FractionBox["27749", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["73559", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1376", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1227", "125"]}], ",", "0", ",", 
               FractionBox["3267", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "16", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["88423", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["79289", "125"]}], ",", "0", ",", 
               FractionBox["210199", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["29079", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["26072", "125"]}], ",", "0", ",", 
               FractionBox["69127", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2477", "25"], ",", "0", ",", 
               FractionBox["2226", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["5891", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["48456", "25"], ",", "0", ",", 
            FractionBox["43433", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["115203", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["14709", "25"], ",", "0", ",", 
            FractionBox["13187", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["34967", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["27008", "25"], ",", "0", ",", 
            FractionBox["24219", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["64204", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["399", "5"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1786", "125"]}], ",", "0", ",", 
            FractionBox["4741", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}], " ", 
        RowBox[{"c", "[", "20", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["58692", "25"], ",", "0", ",", 
               FractionBox["52631", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["139521", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["73191", "25"], ",", "0", ",", 
               FractionBox["65638", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["173983", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["2603", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2333", "125"]}], ",", "0", ",", 
               FractionBox["6188", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "16", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["102922", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["92296", "125"]}], ",", "0", ",", 
               FractionBox["244661", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["29079", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["26072", "125"]}], ",", "0", ",", 
               FractionBox["69127", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["88423", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["79289", "125"]}], ",", "0", ",", 
               FractionBox["210199", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2477", "25"], ",", "0", ",", 
               FractionBox["2226", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["5891", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1979", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1772", "125"]}], ",", "0", ",", 
            FractionBox["4702", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5914", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["5302", "125"]}], ",", "0", ",", 
            FractionBox["14057", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1956", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1758", "125"]}], ",", "0", ",", 
            FractionBox["4653", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["159", "25"], ",", "0", ",", 
            FractionBox["143", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["378", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}], " ", 
        RowBox[{"c", "[", "20", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["489", "625"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["204", "625"]}], ",", "0", ",", 
            FractionBox["303", "625"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "20", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["3418", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3074", "125"]}], ",", "0", ",", 
               FractionBox["8134", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1014", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["902", "125"]}], ",", "0", ",", 
               FractionBox["2407", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["77", "25"], ",", "0", ",", 
               FractionBox["66", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["181", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["2694", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2417", "125"]}], ",", "0", ",", 
               FractionBox["6397", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["68", "5"], ",", "0", ",", 
               FractionBox["301", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["806", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["571", "5"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["513", "25"]}], ",", "0", ",", 
            FractionBox["1358", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["571", "5"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["513", "25"]}], ",", "0", ",", 
            FractionBox["1358", "25"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["52", "25"], ",", "0", ",", 
            FractionBox["18", "25"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["6", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}], " ", 
        RowBox[{"c", "[", "20", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["18171", "625"]}], ",", "0", ",", 
            FractionBox["559", "625"], ",", "0", ",", 
            FractionBox["6327", "625"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "20", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["548", "5"], ",", "0", ",", 
               FractionBox["494", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1304", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["52", "25"], ",", "0", ",", 
               FractionBox["18", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["6", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["48456", "25"], ",", "0", ",", 
            FractionBox["43433", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["115203", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["14709", "25"], ",", "0", ",", 
            FractionBox["13187", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["34967", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["27008", "25"], ",", "0", ",", 
            FractionBox["24219", "125"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["64204", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["399", "5"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1786", "125"]}], ",", "0", ",", 
            FractionBox["4741", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}], " ", 
        RowBox[{"c", "[", "20", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["58692", "25"], ",", "0", ",", 
               FractionBox["52631", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["139521", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["73191", "25"], ",", "0", ",", 
               FractionBox["65638", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["173983", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["2603", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2333", "125"]}], ",", "0", ",", 
               FractionBox["6188", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "11", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["31437", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["28191", "125"]}], ",", "0", ",", 
               FractionBox["74731", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["8884", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["7962", "125"]}], ",", "0", ",", 
               FractionBox["21117", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["27008", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["24219", "125"]}], ",", "0", ",", 
               FractionBox["64204", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"30", ",", "0", ",", 
               FractionBox["686", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1791", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["137", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["13", "5"]}], ",", "0", ",", 
            FractionBox["33", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "7", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["137", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["13", "5"]}], ",", "0", ",", 
            FractionBox["33", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "12", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "151"}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["271", "10"]}], ",", "0", ",", 
            FractionBox["359", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "16", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"175", ",", "0", ",", 
            FractionBox["157", "5"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["416", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "16", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1077", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["193", "10"]}], ",", "0", ",", 
            FractionBox["256", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "12", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"674", ",", "0", ",", 
               FractionBox["604", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1602", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["442", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["79", "5"]}], ",", "0", ",", "42", ",", "0"}], 
              "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "7", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["137", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["26", "5"]}], ",", "0", ",", 
               FractionBox["66", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "12", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"372", ",", "0", ",", 
               FractionBox["333", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["884", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["267", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["48", "5"]}], ",", "0", ",", 
               FractionBox["127", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7041", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["6288", "125"]}], ",", "0", ",", 
            FractionBox["16758", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3239", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["2927", "125"]}], ",", "0", ",", 
            FractionBox["7682", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3714", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["3327", "125"]}], ",", "0", ",", 
            FractionBox["8832", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "11", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1709", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1537", "125"]}], ",", "0", ",", 
               FractionBox["4067", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["632", "25"], ",", "0", ",", 
               FractionBox["1127", "250"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3007", "250"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["603", "50"], ",", "0", ",", 
               FractionBox["277", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1439", "250"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "16", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2067", "25"], ",", "0", ",", 
               FractionBox["3687", "250"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["4921", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1993", "50"], ",", "0", ",", 
               FractionBox["1799", "250"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2367", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1956", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1758", "125"]}], ",", "0", ",", 
            FractionBox["4653", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1993", "50"], ",", "0", ",", 
            FractionBox["1799", "250"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["2367", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "16", "]"}], " ", 
        RowBox[{"c", "[", "18", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3714", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["3327", "125"]}], ",", "0", ",", 
            FractionBox["8832", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1093", "25"], ",", "0", ",", 
               FractionBox["974", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["5193", "250"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1706", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1533", "125"]}], ",", "0", ",", 
               FractionBox["4053", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "11", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["681", "50"], ",", "0", ",", 
               FractionBox["583", "250"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1603", "250"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "15", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1709", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1537", "125"]}], ",", "0", ",", 
               FractionBox["4067", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["603", "50"], ",", "0", ",", 
               FractionBox["277", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1439", "250"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["137", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["13", "5"]}], ",", "0", ",", 
            FractionBox["33", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "11", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["137", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["13", "5"]}], ",", "0", ",", 
            FractionBox["33", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "12", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["137", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["13", "5"]}], ",", "0", ",", 
            FractionBox["33", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "13", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["267", "5"], ",", "0", ",", 
            FractionBox["48", "5"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["127", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "13", "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1077", "10"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["193", "10"]}], ",", "0", ",", 
            FractionBox["256", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "11", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1032", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["184", "5"]}], ",", "0", ",", "98", ",", "0"}], 
              "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "12", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["572", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["101", "5"]}], ",", "0", ",", 
               FractionBox["271", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["267", "5"], ",", "0", ",", 
               FractionBox["48", "5"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["127", "5"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "12", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["137", "5"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["26", "5"]}], ",", "0", ",", 
               FractionBox["66", "5"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "13", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["442", "5"], ",", "0", ",", 
               FractionBox["79", "5"], ",", "0", ",", 
               RowBox[{"-", "42"}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1146", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1028", "125"]}], ",", "0", ",", 
            FractionBox["2723", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "15", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["4131", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["3758", "125"]}], ",", "0", ",", 
            FractionBox["9778", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "17", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3349", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["3007", "125"]}], ",", "0", ",", 
            FractionBox["7962", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "18", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3349", "25"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["3007", "125"]}], ",", "0", ",", 
            FractionBox["7962", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "19", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "17", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2649", "25"], ",", "0", ",", 
               FractionBox["2357", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["6312", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["2649", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["2357", "125"]}], ",", "0", ",", 
               FractionBox["6312", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "15", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["4348", "25"], ",", "0", ",", 
               FractionBox["3914", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["10324", "125"]}], ",", "0"}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"c", "[", "17", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1396", "25"]}], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["1253", "125"]}], ",", "0", ",", 
               FractionBox["3323", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "18", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1396", "25"], ",", "0", ",", 
               FractionBox["1253", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["3323", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["121", "25"], ",", "0", ",", 
            FractionBox["21", "25"], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["57", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
        RowBox[{"c", "[", "19", "]"}], " ", 
        RowBox[{"c", "[", "20", "]"}]}], "+", 
       RowBox[{
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["133", "625"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["243", "625"]}], ",", "0", ",", 
            FractionBox["196", "625"], ",", "0"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "20", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "18", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2048", "25"], ",", "0", ",", 
               FractionBox["1839", "125"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["4874", "125"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "19", "]"}]}], "+", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                 SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["121", "25"], ",", "0", ",", 
               FractionBox["21", "25"], ",", "0", ",", 
               RowBox[{"-", 
                FractionBox["57", "25"]}], ",", "0"}], "}"}]}], "]"}], " ", 
           RowBox[{"c", "[", "20", "]"}]}]}], ")"}]}]}]}], "}"}], "/.", 
    RowBox[{"x_c", "\[RuleDelayed]", 
     RowBox[{"-", "x"}]}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7304206257597637`*^9, 3.730420635312675*^9}, 
   3.73042072276015*^9, {3.739334053752639*^9, 
   3.7393340575744877`*^9}},ExpressionUUID->"f31d403b-3d4d-4cd3-9db5-\
893389bac697"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SubsetQ", "[", 
  RowBox[{"eqs4c", ",", 
   RowBox[{"Collect", "[", 
    RowBox[{"r", ",", "_c"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7304205564216633`*^9, 3.7304205655674667`*^9}, {
  3.73939122617069*^9, 
  3.73939122992026*^9}},ExpressionUUID->"723e8d5b-2986-44fa-a337-\
9e424aaee47c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.730420565932081*^9, 3.734999588180657*^9, 
  3.734999618699685*^9, 3.739359056938286*^9, 
  3.739391230584886*^9},ExpressionUUID->"ca945b01-3c76-4320-9c49-\
2bffb12339b6"]
}, Open  ]],

Cell["We find high precision numerical solutions.", "Text",
 CellChangeTimes->{{3.7304208325577717`*^9, 3.7304208463283167`*^9}, {
  3.739334064858549*^9, 
  3.739334065474586*^9}},ExpressionUUID->"0f3d1d1f-eecf-4625-b737-\
50bb84005215"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nsols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"r", "\[Equal]", "0"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.730330644195285*^9, 3.730330649791147*^9}, {
  3.730401462461944*^9, 
  3.7304014634693727`*^9}},ExpressionUUID->"8f1278bb-1179-41a5-bafc-\
521aaf41665a"],

Cell["\<\
There are 32 solutions, each giving values to 10 of the variables.\
\>", "Text",
 CellChangeTimes->{{3.730420850112217*^9, 
  3.7304208630161552`*^9}},ExpressionUUID->"d7a95d88-1a80-43d8-86dc-\
6096b4948571"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "nsols", "]"}]], "Input",
 CellChangeTimes->{{3.730401418109543*^9, 3.730401419957717*^9}, {
  3.730420755905573*^9, 
  3.730420757352108*^9}},ExpressionUUID->"b5dfd544-5a0d-4fde-9c24-\
525f13745937"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"32", ",", "10"}], "}"}]], "Output",
 CellChangeTimes->{3.730401420217022*^9, 3.73040147026968*^9, 
  3.7304207595330887`*^9, 3.734999589771574*^9, 3.7349996329515676`*^9, 
  3.739359066301005*^9},ExpressionUUID->"3cc5f4a7-02ab-4502-85b3-\
4d522aceb51f"]
}, Open  ]],

Cell["\<\
We convert all the coefficients of the equations to high precision \
approximate real numbers.\
\>", "Text",
 CellChangeTimes->{{3.730420872604477*^9, 
  3.730420890584331*^9}},ExpressionUUID->"587329c5-dd0c-465f-83ae-\
b42caf9bcf9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"neqs4c", "=", 
   RowBox[{"eqs4c", "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"N", "[", 
      RowBox[{"a", ",", "1000"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730401597004463*^9, 3.730401604821015*^9}, {
  3.730410033265168*^9, 
  3.730410034241005*^9}},ExpressionUUID->"5f87dc61-91bb-475f-97df-\
0b2dcbd02f13"],

Cell["\<\
We now substitute in each of the 32 different partial solutions we\
\[CloseCurlyQuote]ve found, and clear up a little.\
\>", "Text",
 CellChangeTimes->{{3.730420902427601*^9, 
  3.730420931000527*^9}},ExpressionUUID->"93298a1d-c0c3-45fa-a1fa-\
58a06f49671d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"neqs", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"neqs", "[", "a", "]"}], "=", 
    RowBox[{"neqs4c", "/.", 
     RowBox[{"nsols", "[", 
      RowBox[{"[", "a", "]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730330669187088*^9, 3.730330688226941*^9}, {
  3.7303308512984867`*^9, 3.730330857187907*^9}, {3.7304015741334476`*^9, 
  3.730401618820566*^9}},ExpressionUUID->"539c6fc2-70ab-4487-8547-\
0010673626cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"neqs", "[", "a", "]"}], "=", 
     RowBox[{"SortBy", "[", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"neqs", "[", "a", "]"}], ",", "_c", ",", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{"#", ",", 
              SuperscriptBox["10.", 
               RowBox[{"-", "100"}]]}], "]"}], "&"}]}], "]"}], ",", "0"}], 
        "]"}], ",", "nvars"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"Length", "[", "nsols", "]"}]}], "}"}]}], "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.730330998743726*^9, 3.730331010867325*^9}, {
  3.73033105198402*^9, 3.730331094816996*^9}, {3.730331133150621*^9, 
  3.730331149169034*^9}, {3.730331181887835*^9, 3.730331185860618*^9}, {
  3.730406347695073*^9, 3.730406373136373*^9}, {3.730410066183016*^9, 
  3.7304100727776937`*^9}},ExpressionUUID->"db0c7b37-cba4-4299-a25a-\
c5018c07f244"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tally", "[", 
   RowBox[{"nvars", "/@", 
    RowBox[{"neqs", "[", "1", "]"}]}], "]"}], "//", "Sort"}]], "Input",
 CellChangeTimes->{{3.730331106699438*^9, 
  3.73033111386434*^9}},ExpressionUUID->"c5ef76f0-6ee4-4973-88a3-\
ac733c2d5128"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "304"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "236"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "419"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "222"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "88"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "421"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "340"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "480"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "153"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "1303"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7303311142159224`*^9, 3.730331152174738*^9, 
  3.730401629336355*^9, 3.734999758375555*^9, 
  3.739359255698318*^9},ExpressionUUID->"2f565b0d-c170-4a91-9845-\
b9833378d877"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nvars", "[", 
  RowBox[{"neqs", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7304019977427397`*^9, 
  3.7304020008404913`*^9}},ExpressionUUID->"a6f63ccb-2d20-4032-b5f5-\
32f31d26dacb"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.7304020349124403`*^9, 3.734999758463427*^9, 
  3.739359255802845*^9},ExpressionUUID->"443140f9-1c80-4e8c-b900-\
1dabca61b43c"]
}, Open  ]],

Cell["\<\
In fact, in all but the 1st and 21st branches of nsols, there are no \
solutions. In each of those two branches, we find two solutions.\
\>", "Text",
 CellChangeTimes->{{3.7304209647732687`*^9, 
  3.730420999848666*^9}},ExpressionUUID->"df7c8a6c-5190-445d-9ab4-\
df78c266aeab"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "nsols1", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nsols1", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"nsols1", "[", "a", "]"}], "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"neqs", "[", "a", "]"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "800"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.730406507552198*^9, 3.730406512619616*^9}, 
   3.7304100235225897`*^9, {3.7304100811863527`*^9, 
   3.730410084481572*^9}},ExpressionUUID->"35c40545-e0e9-46d4-b379-\
6fe2e94c2f9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"nsols1", "[", "a", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "32"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.73042110220579*^9, 
  3.730421130265296*^9}},ExpressionUUID->"22164616-1c37-4250-803b-\
aa93476f7451"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360947603701*^9},ExpressionUUID->"37c33927-5046-4d26-b7e9-\
832ef4c9391b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360947632227*^9},ExpressionUUID->"abd1d06d-25e7-4751-aeac-\
e1bf18dfac49"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360947732813*^9},ExpressionUUID->"1972819d-7b0b-4219-9d14-\
1a226d9bc7b3"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360947743042*^9},ExpressionUUID->"c03e263f-35e9-4e26-8ec6-\
e8107e966447"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360947753088*^9},ExpressionUUID->"a8d95a6d-7f7c-4939-b142-\
22b02898d4e2"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360947763487*^9},ExpressionUUID->"c3f0694d-8cf6-4e9c-a4cc-\
2a53de5adddf"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360947857518*^9},ExpressionUUID->"b6c21d89-8c28-4bc9-8482-\
5fc71f68abe5"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.7393609478681726`*^9},ExpressionUUID->"ca6755a6-c5b4-4c4c-806c-\
5e093d6c44de"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360947878992*^9},ExpressionUUID->"c8050bb7-fbf2-44fb-9ea9-\
69a6906cf090"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360947889041*^9},ExpressionUUID->"7933b09d-5d88-4978-ae1f-\
6337db1a6339"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.7393609479882927`*^9},ExpressionUUID->"91a86464-f7a0-49ea-ab2a-\
04ef8c0f634c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360947998879*^9},ExpressionUUID->"53dd5a02-76f7-4e1f-92f5-\
6776165fb390"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360948009178*^9},ExpressionUUID->"764ad657-60df-4fd9-8ddd-\
3272f421bb7e"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.7393609480197268`*^9},ExpressionUUID->"a4f6311c-4824-4629-89b8-\
c35deaf208ac"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.73936094803006*^9},ExpressionUUID->"c8b65a63-dbc5-4084-b2e3-36044cbc8452"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360948124208*^9},ExpressionUUID->"680f640b-b391-4aca-946a-\
1edab893c629"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360948134946*^9},ExpressionUUID->"97a5115f-d5ba-42eb-8920-\
fbd160cfdc7d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360948145697*^9},ExpressionUUID->"1e9580a1-72eb-4751-85f9-\
b9c1e04b8de9"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360948155943*^9},ExpressionUUID->"e2aae4f0-7541-46d2-b0ca-\
c43e0ccc7b4c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739360948166183*^9},ExpressionUUID->"cff21823-048c-4bba-9dcf-\
eed8ef234e4b"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.7393626439677057`*^9},ExpressionUUID->"d756e4c4-960e-413f-b750-\
183dae14c0e6"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.73936264406686*^9},ExpressionUUID->"c337624b-d930-47b9-b002-01224030f664"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.7393626440778913`*^9},ExpressionUUID->"4e64a291-ca48-4572-88a4-\
6db3ff27eb67"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739362644088439*^9},ExpressionUUID->"cd4e6180-c812-4de0-8f81-\
3a8fc2c8dc8c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.7393626440992327`*^9},ExpressionUUID->"4639659d-417b-43c4-a998-\
9822998d9427"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739362644197695*^9},ExpressionUUID->"87233205-76d3-4a9a-af89-\
b0c71242855c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739362644208372*^9},ExpressionUUID->"fc383feb-0c57-4529-96d3-\
29301fd3868d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739362644218844*^9},ExpressionUUID->"8c111471-ea32-4cbc-8405-\
4dbec31be813"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739362644229454*^9},ExpressionUUID->"67ca7dea-3c2c-4ef3-8eaa-\
172e6b3f6ca8"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739362644240026*^9},ExpressionUUID->"dac3e535-f721-4b79-89e6-\
c363ede6f988"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739362644250677*^9},ExpressionUUID->"da76e99d-e69b-4cae-b881-\
e69b8d46a5d7"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.735000863418394*^9, 
  3.739362644352229*^9},ExpressionUUID->"54cb8013-6653-41b2-a2c5-\
ffb3d0a78457"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", 
   ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", 
   "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", 
   ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", 
   "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", 
   ",", "Null", ",", "Null", ",", "Null", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.735001974000182*^9, 
  3.739362644363093*^9},ExpressionUUID->"ff98be3d-7995-4dbf-992e-\
2fa8b7c2635f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking solutions", "Subsection",
 CellChangeTimes->{{3.730513901045619*^9, 
  3.73051390791168*^9}},ExpressionUUID->"0ae32e59-bd1c-49a4-b4b9-\
bee475acb1b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"95367431640625", "+", 
       RowBox[{"42850952148437500", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"23050129394531250", " ", 
        SuperscriptBox["#1", "4"]}], "-", 
       RowBox[{"8889717968750", " ", 
        SuperscriptBox["#1", "6"]}], "+", 
       RowBox[{"1753550625", " ", 
        SuperscriptBox["#1", "8"]}], "-", 
       RowBox[{"74510", " ", 
        SuperscriptBox["#1", "10"]}], "+", 
       SuperscriptBox["#1", "12"]}], "&"}], ",", "7"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.73042160928345*^9, 
  3.730421610795463*^9}},ExpressionUUID->"725fc4f5-20ed-48c3-8884-\
cc5f3c26da0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lw4", "=", 
   RowBox[{"lw4", "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7305072354136257`*^9, 
  3.7305072452849607`*^9}},ExpressionUUID->"e8eb6483-e666-4f76-97d6-\
08b571cb51f9"],

Cell["\<\
We then use RootApproximant to guess exact algebraic numbers close to these \
numerical solutions.\
\>", "Text",
 CellChangeTimes->{{3.73042107850056*^9, 
  3.730421096217016*^9}},ExpressionUUID->"48bd57ca-86ca-496d-b7e8-\
dd8f188ce333"],

Cell[CellGroupData[{

Cell["candidate solution1", "Subsubsection",
 CellChangeTimes->{{3.7305139501745663`*^9, 3.7305139578710117`*^9}, {
  3.7349134163465357`*^9, 
  3.734913418025053*^9}},ExpressionUUID->"a335cfd8-1624-4b7a-8fe6-\
884cda7ee94b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asols1", "=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"nsols", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "~", "Join", "~", 
     RowBox[{
      RowBox[{"nsols1", "[", "1", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "\[RuleDelayed]", 
     RowBox[{"RootApproximant", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7304098779407043`*^9, 3.730409911257794*^9}, {
   3.730421051106193*^9, 3.7304210675930367`*^9}, {3.7304211658905773`*^9, 
   3.730421166833826*^9}, {3.7305748542453136`*^9, 3.7305748609600363`*^9}, 
   3.734913345282922*^9},ExpressionUUID->"5584f6d3-8c22-4f7d-97e4-\
a37e85be1fd3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"53", "-", 
        RowBox[{"200", " ", "#1"}], "+", 
        RowBox[{"1597", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"53520", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"56580", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"49250", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"3125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2699449"}], "-", 
        RowBox[{"1789244179", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"1285982", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"25", "+", 
        RowBox[{"186", " ", "#1"}], "+", 
        RowBox[{"4443", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"20540", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"31575", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"18750", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"3125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "625"}], "-", 
        RowBox[{"249683", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"2882", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"36", " ", "#1"}], "+", 
        RowBox[{"1230", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"23420", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"201947", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"43560", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        RowBox[{"6388300", " ", 
         SuperscriptBox["#1", "6"]}], "-", 
        RowBox[{"3725000", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"126334375", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"344687500", " ", 
         SuperscriptBox["#1", "9"]}], "+", 
        RowBox[{"386718750", " ", 
         SuperscriptBox["#1", "10"]}], "-", 
        RowBox[{"195312500", " ", 
         SuperscriptBox["#1", "11"]}], "+", 
        RowBox[{"48828125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"296306688", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"285286080768", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"8056764288", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"92084512", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"150048", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "7", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"515469312", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3025487360", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"661557632", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"81755664", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"197208", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "8", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"10", " ", "#1"}], "-", 
        RowBox[{"122", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"2034", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"29242", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"105108", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"103848", " ", 
         SuperscriptBox["#1", "6"]}], "-", 
        RowBox[{"2100", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"141035", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"64700", " ", 
         SuperscriptBox["#1", "9"]}], "+", 
        RowBox[{"27250", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"3750", " ", 
         SuperscriptBox["#1", "11"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "9", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"36", " ", "#1"}], "+", 
        RowBox[{"1230", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"23420", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"201947", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"43560", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        RowBox[{"6388300", " ", 
         SuperscriptBox["#1", "6"]}], "-", 
        RowBox[{"3725000", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"126334375", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"344687500", " ", 
         SuperscriptBox["#1", "9"]}], "+", 
        RowBox[{"386718750", " ", 
         SuperscriptBox["#1", "10"]}], "-", 
        RowBox[{"195312500", " ", 
         SuperscriptBox["#1", "11"]}], "+", 
        RowBox[{"48828125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "10", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"296306688", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"285286080768", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"8056764288", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"92084512", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"150048", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "11", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"4739", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"1282", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "12", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"118", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"293", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "13", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"515469312", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3025487360", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"661557632", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"81755664", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"197208", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "14", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"13", "-", 
        RowBox[{"156", " ", "#1"}], "-", 
        RowBox[{"832", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"850", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"2375", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"37500", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "15", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"26645", "+", 
        RowBox[{"16166708", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"2200643514", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"28226758", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"821981", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"9582", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "16", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"50809", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"2047", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "17", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"26645", "+", 
        RowBox[{"58134938", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"28428109059", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"26481195508", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"13472487051", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"455738", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "18", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"280828", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"94413330", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"22757678", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2805681", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"74510", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "19", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"280828", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"94413330", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"22757678", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2805681", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"74510", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "20", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "25"}], "-", 
        RowBox[{"2155", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"4982", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.73040988116719*^9, 3.730409913257744*^9}, 
   3.730409985457573*^9, 3.73041124241364*^9, {3.7304210624688807`*^9, 
   3.73042107272069*^9}, 3.730421546470623*^9, 3.730421621130373*^9, 
   3.7304218087752123`*^9, 3.730565476700325*^9, 3.735001986805472*^9, 
   3.7393626639025803`*^9},ExpressionUUID->"d4ee5505-3f49-44e5-a397-\
5a69a5d7b40a"]
}, Open  ]],

Cell["\<\
We can verify that these values all live in the number field generated by \
\[Mu].\
\>", "Text",
 CellChangeTimes->{{3.730421578095728*^9, 
  3.7304215986424294`*^9}},ExpressionUUID->"dbcb6ee4-fe0d-42b2-8e87-\
b88c0d410285"],

Cell[BoxData[
 RowBox[{
  RowBox[{"asols1", "=", 
   RowBox[{"asols1", "/.", 
    RowBox[{"r_Root", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"r", ",", "\[Mu]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7304154772932577`*^9, 3.730415504480246*^9}, {
   3.730415550401062*^9, 3.730415551191991*^9}, {3.730421554875598*^9, 
   3.730421556938387*^9}, {3.7304216187317247`*^9, 3.730421629154791*^9}, {
   3.730421795620708*^9, 3.730421798859236*^9}, {3.730422016909288*^9, 
   3.730422025956051*^9}, 3.730572160924406*^9, {3.7349133491877403`*^9, 
   3.734913350123954*^9}},ExpressionUUID->"846c77a8-6d38-4276-b4aa-\
9735e40bfb34"],

Cell["\<\
Finally we verify this gives an exact solution of the quadratic equations.\
\>", "Text",
 CellChangeTimes->{{3.730422549878956*^9, 
  3.730422564404674*^9}},ExpressionUUID->"2a384027-45e1-492c-ab54-\
e6a8a07ad600"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"eqs4c", "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}], "/.", "asols1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7304225422567453`*^9, 3.730422548150475*^9}, {
   3.730422718102275*^9, 3.730422730685288*^9}, 
   3.7349133517321367`*^9},ExpressionUUID->"3201bee1-7d76-40d7-ba6c-\
ed6ebc5f50e5"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.730422642256513*^9, 3.730423515273285*^9, 
  3.73056580865702*^9, 3.735004050542988*^9, 
  3.739365727795074*^9},ExpressionUUID->"2d095c4f-0d8d-4e2a-a321-\
a7ef7e5c22e0"]
}, Open  ]],

Cell["And more thing: it\[CloseCurlyQuote]s self-adjoint", "Text",
 CellChangeTimes->{{3.730505484844982*^9, 
  3.7305054910864277`*^9}},ExpressionUUID->"ec751edf-ce5a-4ee4-a15b-\
eeae1145c904"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sol", "=", 
      RowBox[{"GPAElement", "[", 
       RowBox[{"lw4", "/.", "asols1"}], "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GPACoefficients", "[", 
        RowBox[{"GPAConjugate", "[", "sol", "]"}], "]"}], "-", 
       RowBox[{"GPACoefficients", "[", "sol", "]"}]}], ")"}], "/.", 
     RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
      RowBox[{"cachedToNumberField", "[", 
       RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7305054950741243`*^9, 3.7305055925430403`*^9}, {
   3.730505795687894*^9, 3.7305057985273438`*^9}, {3.7305072102851458`*^9, 
   3.730507222037097*^9}, 3.7305072887247334`*^9, {3.730508376424851*^9, 
   3.730508385563099*^9}, {3.7305141696314087`*^9, 3.730514171309835*^9}, {
   3.73491336050838*^9, 
   3.734913364819755*^9}},ExpressionUUID->"d03516c7-9d30-43c8-96d9-\
a344e87a6d48"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.730505790006967*^9, 3.730506763467942*^9, 
  3.7305072072448587`*^9, 3.730508387787345*^9, 3.730511070265689*^9, 
  3.730566095292603*^9, 3.735004392104381*^9, 
  3.739366262432189*^9},ExpressionUUID->"e86adc0b-11c9-4757-b41a-\
72abb0c52140"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["candidate solution 2", "Subsubsection",
 CellChangeTimes->{{3.7305139501745663`*^9, 3.7305139578710117`*^9}, {
   3.730514190309526*^9, 3.730514192525468*^9}, 
   3.734913420906921*^9},ExpressionUUID->"9517e984-26ef-4aa8-b264-\
ef872252ceca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asols2", "=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"nsols", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "~", "Join", "~", 
     RowBox[{
      RowBox[{"nsols1", "[", "1", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "\[RuleDelayed]", 
     RowBox[{"RootApproximant", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7304098779407043`*^9, 3.730409911257794*^9}, {
   3.730421051106193*^9, 3.7304210675930367`*^9}, {3.7304211658905773`*^9, 
   3.730421166833826*^9}, 3.730514187639176*^9, 
   3.734913366394644*^9},ExpressionUUID->"7cd84e68-9b0e-4544-bccc-\
3150f9be4a55"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"53", "+", 
        RowBox[{"200", " ", "#1"}], "+", 
        RowBox[{"1597", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"53520", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"56580", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"49250", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"3125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2699449"}], "-", 
        RowBox[{"1789244179", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"1285982", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"25", "-", 
        RowBox[{"186", " ", "#1"}], "+", 
        RowBox[{"4443", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"20540", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"31575", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"18750", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"3125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "625"}], "-", 
        RowBox[{"249683", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"2882", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"36", " ", "#1"}], "+", 
        RowBox[{"1230", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"23420", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"201947", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"43560", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        RowBox[{"6388300", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"3725000", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"126334375", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"344687500", " ", 
         SuperscriptBox["#1", "9"]}], "+", 
        RowBox[{"386718750", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"195312500", " ", 
         SuperscriptBox["#1", "11"]}], "+", 
        RowBox[{"48828125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"296306688", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"285286080768", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"8056764288", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"92084512", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"150048", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "7", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"515469312", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3025487360", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"661557632", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"81755664", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"197208", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "8", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"10", " ", "#1"}], "-", 
        RowBox[{"122", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"2034", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"29242", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"105108", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"103848", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2100", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"141035", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"64700", " ", 
         SuperscriptBox["#1", "9"]}], "+", 
        RowBox[{"27250", " ", 
         SuperscriptBox["#1", "10"]}], "-", 
        RowBox[{"3750", " ", 
         SuperscriptBox["#1", "11"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "9", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"36", " ", "#1"}], "+", 
        RowBox[{"1230", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"23420", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"201947", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"43560", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        RowBox[{"6388300", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"3725000", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"126334375", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"344687500", " ", 
         SuperscriptBox["#1", "9"]}], "+", 
        RowBox[{"386718750", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"195312500", " ", 
         SuperscriptBox["#1", "11"]}], "+", 
        RowBox[{"48828125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "10", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"296306688", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"285286080768", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"8056764288", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"92084512", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"150048", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "11", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"4739", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"1282", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "12", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"118", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"293", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "13", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"515469312", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3025487360", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"661557632", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"81755664", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"197208", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "14", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"13", "+", 
        RowBox[{"156", " ", "#1"}], "-", 
        RowBox[{"832", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"850", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"2375", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"37500", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "15", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"26645", "+", 
        RowBox[{"16166708", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"2200643514", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"28226758", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"821981", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"9582", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "16", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"50809", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"2047", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "17", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"26645", "+", 
        RowBox[{"58134938", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"28428109059", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"26481195508", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"13472487051", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"455738", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "18", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"280828", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"94413330", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"22757678", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2805681", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"74510", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "19", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"280828", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"94413330", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"22757678", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2805681", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"74510", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "20", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "25"}], "-", 
        RowBox[{"2155", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"4982", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.73040988116719*^9, 3.730409913257744*^9}, 
   3.730409985457573*^9, 3.73041124241364*^9, {3.7304210624688807`*^9, 
   3.73042107272069*^9}, 3.730421546470623*^9, 3.730421621130373*^9, 
   3.7304218087752123`*^9, 3.7305142024975853`*^9, 3.730566099985312*^9, 
   3.735004396627214*^9, 
   3.739366269725746*^9},ExpressionUUID->"f5a62c18-23ff-48bd-a5a6-\
f733caa77336"]
}, Open  ]],

Cell["\<\
We can verify that these values all live in the number field generated by \
\[Mu].\
\>", "Text",
 CellChangeTimes->{{3.730421578095728*^9, 
  3.7304215986424294`*^9}},ExpressionUUID->"4b2399b9-aab2-446d-9294-\
30b7ef7620f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"asols2", "=", 
   RowBox[{"asols2", "/.", 
    RowBox[{"r_Root", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"r", ",", "\[Mu]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7304154772932577`*^9, 3.730415504480246*^9}, {
   3.730415550401062*^9, 3.730415551191991*^9}, {3.730421554875598*^9, 
   3.730421556938387*^9}, {3.7304216187317247`*^9, 3.730421629154791*^9}, {
   3.730421795620708*^9, 3.730421798859236*^9}, {3.730422016909288*^9, 
   3.730422025956051*^9}, 3.7305721701402683`*^9, {3.734913370803269*^9, 
   3.734913371651454*^9}},ExpressionUUID->"e24a4b0a-3b1b-429a-8f94-\
d03b0d882401"],

Cell["\<\
Finally we verify this gives an exact solution of the quadratic equations.\
\>", "Text",
 CellChangeTimes->{{3.730422549878956*^9, 
  3.730422564404674*^9}},ExpressionUUID->"cf776fab-8ccd-4a9f-bd39-\
aefceb43acf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"eqs4c", "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}], "/.", "asols2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7304225422567453`*^9, 3.730422548150475*^9}, {
   3.730422718102275*^9, 3.730422730685288*^9}, 
   3.734913372947569*^9},ExpressionUUID->"4ed5972c-4d14-4415-9037-\
27941476259b"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.730422642256513*^9, 3.730423515273285*^9, 
  3.730516848216331*^9, 3.7305663147600727`*^9, 3.735005078302621*^9, 
  3.73936726368997*^9},ExpressionUUID->"1cddf370-426c-4004-b10d-c9ff2439ed71"]
}, Open  ]],

Cell["And more thing: it\[CloseCurlyQuote]s self-adjoint", "Text",
 CellChangeTimes->{{3.730505484844982*^9, 
  3.7305054910864277`*^9}},ExpressionUUID->"8b04e34f-8efe-474d-bf2b-\
032a56719ad4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sol", "=", 
      RowBox[{"GPAElement", "[", 
       RowBox[{"lw4", "/.", "asols2"}], "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GPACoefficients", "[", 
        RowBox[{"GPAConjugate", "[", "sol", "]"}], "]"}], "-", 
       RowBox[{"GPACoefficients", "[", "sol", "]"}]}], ")"}], "/.", 
     RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
      RowBox[{"cachedToNumberField", "[", 
       RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7305054950741243`*^9, 3.7305055925430403`*^9}, {
   3.730505795687894*^9, 3.7305057985273438`*^9}, {3.7305072102851458`*^9, 
   3.730507222037097*^9}, 3.7305072887247334`*^9, {3.730508376424851*^9, 
   3.730508385563099*^9}, {3.7305141696314087`*^9, 3.730514171309835*^9}, 
   3.734913373899748*^9},ExpressionUUID->"198e2981-c85e-44d1-a14f-\
b4934264017c"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.730519890365347*^9, 3.730566595884639*^9, 
  3.735005352585319*^9, 
  3.739367701066628*^9},ExpressionUUID->"cf6f1772-d7ee-4b10-a019-\
5127e770143b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["candidate solution 3", "Subsubsection",
 CellChangeTimes->{{3.7305139501745663`*^9, 3.7305139578710117`*^9}, {
   3.730514190309526*^9, 3.730514192525468*^9}, {3.730515438237969*^9, 
   3.730515438333733*^9}, 
   3.734913423027*^9},ExpressionUUID->"d7cb5ba4-4d4d-40cf-9444-147d3ed4cbed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asols3", "=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"nsols", "[", 
      RowBox[{"[", "21", "]"}], "]"}], "~", "Join", "~", 
     RowBox[{
      RowBox[{"nsols1", "[", "21", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "\[RuleDelayed]", 
     RowBox[{"RootApproximant", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7304098779407043`*^9, 3.730409911257794*^9}, {
   3.730421051106193*^9, 3.7304210675930367`*^9}, {3.7304211658905773`*^9, 
   3.730421166833826*^9}, 3.730514187639176*^9, {3.730515407767164*^9, 
   3.730515409302277*^9}, 3.734913376490445*^9, {3.735243574176944*^9, 
   3.7352435749446297`*^9}},ExpressionUUID->"bc31af99-7975-4cd6-bddd-\
8617e6d7cde8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"53", "+", 
        RowBox[{"200", " ", "#1"}], "+", 
        RowBox[{"1597", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"53520", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"56580", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"49250", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"3125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2699449"}], "-", 
        RowBox[{"1789244179", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"1285982", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"25", "-", 
        RowBox[{"186", " ", "#1"}], "+", 
        RowBox[{"4443", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"20540", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"31575", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"18750", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"3125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "625"}], "-", 
        RowBox[{"249683", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"2882", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"36", " ", "#1"}], "+", 
        RowBox[{"1230", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"23420", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"201947", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"43560", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        RowBox[{"6388300", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"3725000", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"126334375", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"344687500", " ", 
         SuperscriptBox["#1", "9"]}], "+", 
        RowBox[{"386718750", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"195312500", " ", 
         SuperscriptBox["#1", "11"]}], "+", 
        RowBox[{"48828125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"296306688", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"285286080768", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"8056764288", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"92084512", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"150048", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "7", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"515469312", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3025487360", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"661557632", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"81755664", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"197208", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "8", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"10", " ", "#1"}], "-", 
        RowBox[{"122", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"2034", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"29242", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"105108", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"103848", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2100", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"141035", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"64700", " ", 
         SuperscriptBox["#1", "9"]}], "+", 
        RowBox[{"27250", " ", 
         SuperscriptBox["#1", "10"]}], "-", 
        RowBox[{"3750", " ", 
         SuperscriptBox["#1", "11"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "9", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"36", " ", "#1"}], "+", 
        RowBox[{"1230", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"23420", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"201947", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"43560", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        RowBox[{"6388300", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"3725000", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"126334375", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"344687500", " ", 
         SuperscriptBox["#1", "9"]}], "+", 
        RowBox[{"386718750", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"195312500", " ", 
         SuperscriptBox["#1", "11"]}], "+", 
        RowBox[{"48828125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "10", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"296306688", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"285286080768", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"8056764288", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"92084512", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"150048", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "11", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"4739", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"1282", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "12", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"118", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"293", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "13", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"515469312", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3025487360", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"661557632", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"81755664", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"197208", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "14", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"13", "+", 
        RowBox[{"156", " ", "#1"}], "-", 
        RowBox[{"832", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"850", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"2375", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"37500", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "15", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"26645", "+", 
        RowBox[{"16166708", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"2200643514", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"28226758", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"821981", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"9582", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "16", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"50809", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"2047", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "17", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"26645", "+", 
        RowBox[{"58134938", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"28428109059", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"26481195508", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"13472487051", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"455738", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "18", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"280828", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"94413330", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"22757678", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2805681", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"74510", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "19", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"280828", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"94413330", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"22757678", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2805681", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"74510", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "20", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "25"}], "-", 
        RowBox[{"2155", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"4982", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "5"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.730521061366693*^9, 3.7305666005231752`*^9, 
  3.735005357162813*^9, 3.735243580928314*^9, 
  3.739367708243877*^9},ExpressionUUID->"3a03b439-6ddc-4bfa-ae5d-\
74346602aa9c"]
}, Open  ]],

Cell["\<\
We can verify that these values all live in the number field generated by \
\[Mu].\
\>", "Text",
 CellChangeTimes->{{3.730421578095728*^9, 
  3.7304215986424294`*^9}},ExpressionUUID->"27e5e0e2-2c9e-48b1-a388-\
0cecaa232489"],

Cell[BoxData[
 RowBox[{
  RowBox[{"asols3", "=", 
   RowBox[{"asols3", "/.", 
    RowBox[{"r_Root", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"r", ",", "\[Mu]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7304154772932577`*^9, 3.730415504480246*^9}, {
   3.730415550401062*^9, 3.730415551191991*^9}, {3.730421554875598*^9, 
   3.730421556938387*^9}, {3.7304216187317247`*^9, 3.730421629154791*^9}, {
   3.730421795620708*^9, 3.730421798859236*^9}, {3.730422016909288*^9, 
   3.730422025956051*^9}, 3.7305299530077887`*^9, {3.734913379379285*^9, 
   3.734913380635603*^9}},ExpressionUUID->"cac4050c-c596-401d-bacf-\
9910b136b313"],

Cell["\<\
Finally we verify this gives an exact solution of the quadratic equations.\
\>", "Text",
 CellChangeTimes->{{3.730422549878956*^9, 
  3.730422564404674*^9}},ExpressionUUID->"98643825-fe97-42e3-8815-\
29c37037e031"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"eqs4c", "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}], "/.", "asols3"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7304225422567453`*^9, 3.730422548150475*^9}, {
   3.730422718102275*^9, 3.730422730685288*^9}, 
   3.734913382379541*^9},ExpressionUUID->"50f7e9c4-fcc0-4d11-b0ae-\
82da6d52417b"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.730422642256513*^9, 3.730423515273285*^9, 
  3.7305220197663717`*^9, 3.7305668120947933`*^9, 3.735006122394479*^9, 
  3.73524390529107*^9, 
  3.739368818821562*^9},ExpressionUUID->"431c112d-6c5d-42ad-bfe3-\
c09b71b38e3a"]
}, Open  ]],

Cell["And more thing: it\[CloseCurlyQuote]s self-adjoint", "Text",
 CellChangeTimes->{{3.730505484844982*^9, 
  3.7305054910864277`*^9}},ExpressionUUID->"b1df9690-a4e0-4131-b97e-\
8da9f63f40ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sol", "=", 
      RowBox[{"GPAElement", "[", 
       RowBox[{"lw4", "/.", "asols3"}], "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GPACoefficients", "[", 
        RowBox[{"GPAConjugate", "[", "sol", "]"}], "]"}], "-", 
       RowBox[{"GPACoefficients", "[", "sol", "]"}]}], ")"}], "/.", 
     RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
      RowBox[{"cachedToNumberField", "[", 
       RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7305054950741243`*^9, 3.7305055925430403`*^9}, {
   3.730505795687894*^9, 3.7305057985273438`*^9}, {3.7305072102851458`*^9, 
   3.730507222037097*^9}, 3.7305072887247334`*^9, {3.730508376424851*^9, 
   3.730508385563099*^9}, {3.7305141696314087`*^9, 3.730514171309835*^9}, 
   3.734913385163762*^9},ExpressionUUID->"0a9af7f3-4ae4-48e3-86d3-\
03d33992eb2d"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.7305253457173243`*^9, 3.7305670937521763`*^9, 
  3.735006397188517*^9, 3.735244180031184*^9, 
  3.739369258523732*^9},ExpressionUUID->"f1e80da9-4f08-4f2b-9ea2-\
8df729b04b40"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["candidate solution 4", "Subsubsection",
 CellChangeTimes->{{3.7305139501745663`*^9, 3.7305139578710117`*^9}, {
   3.730514190309526*^9, 3.730514192525468*^9}, {3.73051542840602*^9, 
   3.730515428485958*^9}, 
   3.7349134252268867`*^9},ExpressionUUID->"22a70392-137f-41d6-9dfa-\
87a4a35839ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asols4", "=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"nsols", "[", 
      RowBox[{"[", "21", "]"}], "]"}], "~", "Join", "~", 
     RowBox[{
      RowBox[{"nsols1", "[", "21", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "\[RuleDelayed]", 
     RowBox[{"RootApproximant", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7304098779407043`*^9, 3.730409911257794*^9}, {
   3.730421051106193*^9, 3.7304210675930367`*^9}, {3.7304211658905773`*^9, 
   3.730421166833826*^9}, 3.730514187639176*^9, {3.730515420630628*^9, 
   3.730515422614146*^9}, 3.7305299616965218`*^9, {3.734913390434963*^9, 
   3.734913398042674*^9}},ExpressionUUID->"110496bb-cf2c-4c38-8da1-\
460a522bd049"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"53", "-", 
        RowBox[{"200", " ", "#1"}], "+", 
        RowBox[{"1597", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"53520", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"56580", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"49250", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"3125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2699449"}], "-", 
        RowBox[{"1789244179", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"1285982", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"25", "+", 
        RowBox[{"186", " ", "#1"}], "+", 
        RowBox[{"4443", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"20540", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"31575", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"18750", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"3125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "625"}], "-", 
        RowBox[{"249683", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"2882", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"36", " ", "#1"}], "+", 
        RowBox[{"1230", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"23420", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"201947", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"43560", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        RowBox[{"6388300", " ", 
         SuperscriptBox["#1", "6"]}], "-", 
        RowBox[{"3725000", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"126334375", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"344687500", " ", 
         SuperscriptBox["#1", "9"]}], "+", 
        RowBox[{"386718750", " ", 
         SuperscriptBox["#1", "10"]}], "-", 
        RowBox[{"195312500", " ", 
         SuperscriptBox["#1", "11"]}], "+", 
        RowBox[{"48828125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"296306688", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"285286080768", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"8056764288", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"92084512", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"150048", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "7", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"515469312", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3025487360", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"661557632", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"81755664", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"197208", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "8", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"10", " ", "#1"}], "-", 
        RowBox[{"122", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"2034", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"29242", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"105108", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"103848", " ", 
         SuperscriptBox["#1", "6"]}], "-", 
        RowBox[{"2100", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"141035", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"64700", " ", 
         SuperscriptBox["#1", "9"]}], "+", 
        RowBox[{"27250", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"3750", " ", 
         SuperscriptBox["#1", "11"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "9", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"36", " ", "#1"}], "+", 
        RowBox[{"1230", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"23420", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"201947", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"43560", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        RowBox[{"6388300", " ", 
         SuperscriptBox["#1", "6"]}], "-", 
        RowBox[{"3725000", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"126334375", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"344687500", " ", 
         SuperscriptBox["#1", "9"]}], "+", 
        RowBox[{"386718750", " ", 
         SuperscriptBox["#1", "10"]}], "-", 
        RowBox[{"195312500", " ", 
         SuperscriptBox["#1", "11"]}], "+", 
        RowBox[{"48828125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "10", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"296306688", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"285286080768", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"8056764288", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"92084512", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"150048", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "11", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"4739", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"1282", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "12", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"118", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"293", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "13", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"20480", "+", 
        RowBox[{"515469312", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3025487360", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"661557632", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"81755664", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"197208", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "14", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"13", "-", 
        RowBox[{"156", " ", "#1"}], "-", 
        RowBox[{"832", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"850", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"2375", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"37500", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"15625", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "15", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"26645", "+", 
        RowBox[{"16166708", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"2200643514", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"28226758", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"821981", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"9582", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "16", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"50809", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"2047", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "17", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"26645", "+", 
        RowBox[{"58134938", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"28428109059", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"26481195508", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"13472487051", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"455738", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "18", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"280828", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"94413330", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"22757678", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2805681", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"74510", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "19", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"280828", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"94413330", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"22757678", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"2805681", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"74510", " ", 
         SuperscriptBox["#1", "10"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "20", "]"}], "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "25"}], "-", 
        RowBox[{"2155", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"4982", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "5"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.735006401767827*^9, 3.735244184588161*^9, 
  3.739369265740262*^9},ExpressionUUID->"0f8bd1ea-4522-4903-a0d8-\
c4e14ab6a3f9"]
}, Open  ]],

Cell["\<\
We can verify that these values all live in the number field generated by \
\[Mu].\
\>", "Text",
 CellChangeTimes->{{3.730421578095728*^9, 
  3.7304215986424294`*^9}},ExpressionUUID->"c19970f2-876f-46a9-b698-\
c210cf443bd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"asols4", "=", 
   RowBox[{"asols4", "/.", 
    RowBox[{"r_Root", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"r", ",", "\[Mu]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7304154772932577`*^9, 3.730415504480246*^9}, {
   3.730415550401062*^9, 3.730415551191991*^9}, {3.730421554875598*^9, 
   3.730421556938387*^9}, {3.7304216187317247`*^9, 3.730421629154791*^9}, {
   3.730421795620708*^9, 3.730421798859236*^9}, {3.730422016909288*^9, 
   3.730422025956051*^9}, 3.7305299679437437`*^9, {3.734913394883308*^9, 
   3.7349133960036983`*^9}},ExpressionUUID->"ec944c59-fba6-479b-9cf2-\
e2a099832d90"],

Cell["\<\
Finally we verify this gives an exact solution of the quadratic equations.\
\>", "Text",
 CellChangeTimes->{{3.730422549878956*^9, 
  3.730422564404674*^9}},ExpressionUUID->"67039051-7a0a-4a5b-a423-\
bc37e45ea4db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"eqs4c", "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"cachedToNumberField", "[", 
      RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}], "/.", "asols4"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7304225422567453`*^9, 3.730422548150475*^9}, {
   3.730422718102275*^9, 3.730422730685288*^9}, 
   3.73491339708335*^9},ExpressionUUID->"beb8e4e4-285a-48ef-91be-\
fe275f82fd19"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.730422642256513*^9, 3.730423515273285*^9, 
  3.730525561647493*^9, 3.7305673100663223`*^9, 3.7350066111435623`*^9, 
  3.735244393229322*^9, 
  3.739369738737062*^9},ExpressionUUID->"f2468433-4181-496d-8b90-\
59c1cb27dcb4"]
}, Open  ]],

Cell["And more thing: it\[CloseCurlyQuote]s self-adjoint", "Text",
 CellChangeTimes->{{3.730505484844982*^9, 
  3.7305054910864277`*^9}},ExpressionUUID->"55029169-2823-4a21-bfd8-\
dbe1b7305614"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sol", "=", 
      RowBox[{"GPAElement", "[", 
       RowBox[{"lw4", "/.", "asols4"}], "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GPACoefficients", "[", 
        RowBox[{"GPAConjugate", "[", "sol", "]"}], "]"}], "-", 
       RowBox[{"GPACoefficients", "[", "sol", "]"}]}], ")"}], "/.", 
     RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
      RowBox[{"cachedToNumberField", "[", 
       RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7305054950741243`*^9, 3.7305055925430403`*^9}, {
   3.730505795687894*^9, 3.7305057985273438`*^9}, {3.7305072102851458`*^9, 
   3.730507222037097*^9}, 3.7305072887247334`*^9, {3.730508376424851*^9, 
   3.730508385563099*^9}, {3.7305141696314087`*^9, 3.730514171309835*^9}, 
   3.7349134004985943`*^9},ExpressionUUID->"24970518-f711-4efc-ae3e-\
207673b568aa"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.730528761396214*^9, 3.7305675900342216`*^9, 
  3.735006887468807*^9, 3.7352446702464027`*^9, 
  3.739370176095725*^9},ExpressionUUID->"a840d14b-066b-4f32-921b-\
458bc1b96f53"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symmetries", "Subsection",
 CellChangeTimes->{{3.730593415586769*^9, 
  3.730593425781143*^9}},ExpressionUUID->"1566ffd7-2e65-41cd-bdb7-\
f214f87e5b57"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol1", "=", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"lw4", "/.", "asols1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol2", "=", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"lw4", "/.", "asols2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol3", "=", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"lw4", "/.", "asols3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol4", "=", 
   RowBox[{"GPAElement", "[", 
    RowBox[{"lw4", "/.", "asols4"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.730593525346973*^9, 3.730593539130262*^9}, {
  3.734913437803282*^9, 3.7349134484409933`*^9}, {3.735242563935279*^9, 
  3.7352425721249113`*^9}},ExpressionUUID->"a3468f45-d4db-4704-80d2-\
901665359d50"],

Cell[TextData[{
 "The Galois automorphism (x \[RightTeeArrow] -",
 Cell[BoxData[
  FormBox[
   OverscriptBox["x", "_"], TraditionalForm]],ExpressionUUID->
  "cf4f9b26-c9bd-4b20-b315-129c11c5e0ee"],
 ") exchanges the solutions 1 and 2, and the solutions 3 and 4."
}], "Text",
 CellChangeTimes->{{3.730577410460972*^9, 3.73057742707967*^9}, {
  3.730577487431493*^9, 3.730577505359408*^9}, {3.730577543533368*^9, 
  3.730577577862979*^9}, {3.7349131854862823`*^9, 3.734913191339121*^9}, {
  3.73491355886382*^9, 3.734913559687901*^9}, {3.7352462066138*^9, 
  3.7352462174213743`*^9}},ExpressionUUID->"de081a40-ad64-4400-bc68-\
b093c5ae279c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"GPACoefficients", "[", "sol1", "]"}], "]"}]}], "-", 
    RowBox[{"GPACoefficients", "[", "sol2", "]"}]}], "/.", 
   RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
    RowBox[{"cachedToNumberField", "[", 
     RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.734913048717827*^9, 3.734913071014318*^9}, {
  3.734913465225672*^9, 
  3.734913467176935*^9}},ExpressionUUID->"ce113005-ab12-4c6e-9240-\
b3cdd6bebb80"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.7352432855833473`*^9, 
  3.7393712424113607`*^9},ExpressionUUID->"98f683c6-c943-4c74-a935-\
e242ede0eda2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"GPACoefficients", "[", "sol3", "]"}], "]"}]}], "-", 
    RowBox[{"GPACoefficients", "[", "sol4", "]"}]}], "/.", 
   RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
    RowBox[{"cachedToNumberField", "[", 
     RowBox[{"a", ",", "\[Mu]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.73491346882508*^9, 3.73491347212918*^9}, {
   3.735243334381716*^9, 3.7352433830926867`*^9}, 
   3.735243600207415*^9},ExpressionUUID->"eef3b918-8881-47eb-b058-\
9bdec7872301"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.7352433498906116`*^9, 3.7352433910213957`*^9}, 
   3.735244676628293*^9, 3.735245589361116*^9, 
   3.739371251072275*^9},ExpressionUUID->"1185eb9d-6fdd-4b81-a42f-\
84ad8fb607f8"]
}, Open  ]],

Cell["\<\
The graph automorphism flipping the two vertices at the end exchanges the \
solutions 1 and 4, and the solutions 2 and 3. The graph automorphism flipping \
the two vertices at the start exchanges 1 and 2, and 3 and 4.\
\>", "Text",
 CellChangeTimes->{{3.734913193598566*^9, 3.734913217347734*^9}, {
  3.734913553864697*^9, 3.734913555279747*^9}, {3.735246167999453*^9, 
  3.735246202997126*^9}},ExpressionUUID->"6289721a-6e29-4c24-82f9-\
eb5850911fac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{"sol1", "/.", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"7", ",", "l_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Vertex", "[", 
       RowBox[{"7", ",", 
        RowBox[{"3", "-", "l"}]}], "]"}]}]}], "]"}], "-", 
   RowBox[{"GPACoefficients", "[", "sol4", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.734913131750502*^9, 3.7349131580596533`*^9}, 
   3.735243328630434*^9, {3.735243405052663*^9, 3.735243419436294*^9}, {
   3.735243471941346*^9, 
   3.735243475428643*^9}},ExpressionUUID->"75572904-3988-4b28-b514-\
bafed66a7978"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.735243308531023*^9, 3.735243339354302*^9, {3.735243413652255*^9, 
   3.735243427747217*^9}, 3.735243481709092*^9, 3.735244681898801*^9, 
   3.7393712585714703`*^9},ExpressionUUID->"97b5d6be-cef7-4250-974f-\
cdbb525fb90e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{"sol2", "/.", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"7", ",", "l_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Vertex", "[", 
       RowBox[{"7", ",", 
        RowBox[{"3", "-", "l"}]}], "]"}]}]}], "]"}], "-", 
   RowBox[{"GPACoefficients", "[", "sol3", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{3.735243488448703*^9, 
  3.735243615864147*^9},ExpressionUUID->"839360a3-9cd2-4431-86e2-\
221c84890e3e"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.735243493878643*^9, 3.735244687614891*^9, 
  3.735245594689467*^9, 
  3.7393712661719418`*^9},ExpressionUUID->"541c33db-3a9d-4f92-a02d-\
861cd235bf78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{"sol1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
        RowBox[{"Vertex", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1"}], "]"}]}]}], "}"}]}], "]"}], "-", 
   RowBox[{"GPACoefficients", "[", "sol2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.734913131750502*^9, 3.7349131580596533`*^9}, 
   3.735243328630434*^9, {3.735243405052663*^9, 3.735243419436294*^9}, {
   3.735243471941346*^9, 3.735243475428643*^9}, {3.735243644942932*^9, 
   3.735243679478697*^9}},ExpressionUUID->"953a2986-8516-4591-8364-\
3153d8fdcef4"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.735244692930904*^9, 3.735245600200149*^9, 
  3.7393712737933617`*^9},ExpressionUUID->"c7c5537e-8bb9-49a9-b3ab-\
8d41bf2a7697"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{"sol3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
        RowBox[{"Vertex", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1"}], "]"}]}]}], "}"}]}], "]"}], "-", 
   RowBox[{"GPACoefficients", "[", "sol4", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.734913131750502*^9, 3.7349131580596533`*^9}, 
   3.735243328630434*^9, {3.735243405052663*^9, 3.735243419436294*^9}, {
   3.735243471941346*^9, 3.735243475428643*^9}, {3.735243644942932*^9, 
   3.735243687982276*^9}, {3.735244922423946*^9, 
   3.735244925567833*^9}},ExpressionUUID->"b3da7ace-9c80-401f-b45c-\
46560f3e1173"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.735244699325492*^9, 3.735246162540793*^9, 
  3.739371281461195*^9},ExpressionUUID->"fe47cc34-b4fe-4329-95f8-\
614685a70274"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["TeX output", "Subsection",
 CellChangeTimes->{{3.730420172573393*^9, 
  3.730420177544512*^9}},ExpressionUUID->"505fe0bf-66c3-422e-bce1-\
cfdbb633ac9f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"comment", ",", "HoldAll"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"comment", "[", "cmd_", "]"}], ":=", 
  RowBox[{"\"\<% generated by the command '\>\"", "<>", 
   RowBox[{"StringTake", "[", 
    RowBox[{
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Hold", "[", "cmd", "]"}], ",", "InputForm"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}], "<>", 
   "\"\<' in the Mathematica notebook code/GenerateLaTeX.nb available with \
the arXiv sources of this article.\\n\>\"", "<>", "cmd"}]}]}], "Input",
 CellChangeTimes->{{3.543758328020751*^9, 3.5437584679234943`*^9}, {
  3.548104115134808*^9, 
  3.548104118733674*^9}},ExpressionUUID->"c8e7c2f6-4587-424b-abbc-\
1c3dd12787ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "sep_String"}], "]"}], ":=", 
  "\"\<\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_String"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{"sep", ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.538250425781876*^9, 3.538250518074811*^9}, {
  3.5382508312545137`*^9, 
  3.538250832774498*^9}},ExpressionUUID->"95b01555-928c-4dce-8626-\
a0328c61992d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fancyMakeString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"sep", "[", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.539185796745557*^9, 
  3.539185815112829*^9}},ExpressionUUID->"d84cc78c-4b75-4c84-933c-\
a2dd3433a454"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"fixLaTeX", "[", 
   RowBox[{"ToString", "[", 
    RowBox[{
     RowBox[{"prepareForLaTeX", "[", "S", "]"}], ",", "TeXForm"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.539032146159383*^9, 
  3.539032165917276*^9}},ExpressionUUID->"e8609f9f-d444-4b9b-8568-\
f48598e14250"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MaxLength", "=", "30"}], ";"}]], "Input",
 CellChangeTimes->{{3.5539812848808193`*^9, 
  3.5539813127287893`*^9}},ExpressionUUID->"570a26a2-7d3c-482c-a54a-\
973639edade2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fixLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{"S", ",", 
    RowBox[{
     RowBox[{"\"\<\\\\text{LaTeXRoot}(\\\\{\>\"", "~~", 
      RowBox[{"l", ":", 
       RowBox[{"ShortestMatch", "[", "__", "]"}]}], "~~", "\"\<\\\\},\>\"", "~~", 
      RowBox[{"k", ":", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "DigitCharacter", "|", "\"\<+\>\"", "|", "\"\<-\>\"", "|", 
          "\"\<.\>\"", "|", "\"\< \>\"", "|", "\"\<i\>\""}], ")"}], ".."}]}], 
      "~~", "\"\<)\>\""}], "\[RuleDelayed]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"StringLength", "[", "l", "]"}], ">", "MaxLength"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<\\\\lambda_{\\\\begin{subarray}{l}\>\"", "<>", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"l", ",", 
          RowBox[{"\"\<,\>\"", "\[Rule]", "\"\<,\>\""}]}], "]"}], "<>", 
        "\"\<\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(\>\"", "<>", "k", "<>", 
        "\"\<)}\>\""}], ",", "\[IndentingNewLine]", 
       RowBox[{
       "\"\<\\\\lambda_{\>\"", "<>", "l", "<>", "\"\<}^{(\>\"", "<>", "k", 
        "<>", "\"\<)}\>\""}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.53902771614983*^9, 3.539027818939972*^9}, {
   3.541275944776557*^9, 3.5412759865277967`*^9}, {3.5539811080551243`*^9, 
   3.5539812253661947`*^9}, {3.553981273896332*^9, 3.5539812838067904`*^9}, 
   3.553981343842821*^9, {3.55398153809925*^9, 3.553981554659623*^9}, {
   3.5539816331141987`*^9, 3.55398164127481*^9}, {3.5539816738113613`*^9, 
   3.55398168100305*^9}, {3.730419624747048*^9, 
   3.7304196253380003`*^9}},ExpressionUUID->"b8d60e3d-e38e-4414-85ce-\
0c5be4ed6350"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prepareForLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"S", "/.", 
   RowBox[{"{", 
    RowBox[{"x_Root", "\[RuleDelayed]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "z", "}"}], ",", 
       RowBox[{"LaTeXRoot", "[", 
        RowBox[{
         RowBox[{"Reverse", "[", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "[",
              "z", "]"}], ",", "z"}], "]"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{"x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "*)"}], 
         RowBox[{"unambiguousN", "[", "x", "]"}]}], "]"}]}], "]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.539032068658503*^9, 3.539032090045784*^9}, {
   3.5412759026676073`*^9, 3.541275908370986*^9}, {3.541276296705641*^9, 
   3.5412762969215183`*^9}, {3.5412763709192457`*^9, 3.54127637253829*^9}, 
   3.541276464351321*^9},ExpressionUUID->"acf9af41-0029-4fe2-b828-\
46c6f43de910"],

Cell["\<\
unambiguousN takes a Mathematica Root expression, and evaluates it \
numerically at sufficiently high precision to clearly separate it from the \
other roots of the same minimal polynomial.\
\>", "Text",
 CellChangeTimes->{{3.543328946656292*^9, 3.543328982137616*^9}, {
  3.5444810930792923`*^9, 
  3.544481095982057*^9}},ExpressionUUID->"6f1eab2a-26f8-4396-89d2-\
a89280e054bd"],

Cell[BoxData[
 RowBox[{"Clear", "[", "unambiguousN", "]"}]], "Input",
 CellChangeTimes->{{3.541276056769896*^9, 3.5412760999179497`*^9}, {
  3.541276147746616*^9, 3.5412762880345163`*^9}, {3.541276350333699*^9, 
  3.541276356662518*^9}, {3.541276408460067*^9, 3.541276481256658*^9}, {
  3.541276516838141*^9, 3.5412765200134163`*^9}, {3.542988750948745*^9, 
  3.542988752790318*^9}, {3.544475660169978*^9, 3.544475693870469*^9}, {
  3.544475732146047*^9, 3.544475734177309*^9}, {3.5444758622813597`*^9, 
  3.544475903454279*^9}, {3.544475938327331*^9, 3.544475941566408*^9}, {
  3.7304194750916777`*^9, 
  3.7304194808262568`*^9}},ExpressionUUID->"f61b3e06-00a3-4dd7-995c-\
97389b7c68b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"unambiguousN", "[", "x_Root", "]"}], ":=", 
  RowBox[{
   RowBox[{"unambiguousN", "[", "x", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"roots", ",", "z", ",", "gap", ",", "n", ",", "result"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"roots", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
           "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           "m"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "[", "z", "]"}], ",", "z"}], "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"gap", "=", 
       RowBox[{"Min", "[", 
        RowBox[{"N", "[", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Outer", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"#1", "-", "#2"}], "]"}], "&"}], ",", "roots", ",", 
              "roots"}], "]"}], "]"}], ",", "0"}], "]"}], "]"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"Min", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Log", "[", 
            RowBox[{"10", ",", "gap"}], "]"}]}], "]"}], "]"}], "-", "3"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"result", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Min", "[", 
              RowBox[{"100", ",", 
               RowBox[{"-", "n"}]}], "]"}]}], "]"}], ",", 
           SuperscriptBox["10", "n"]}], "]"}], ",", 
         RowBox[{"-", "n"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "result", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.541276056769896*^9, 3.5412760999179497`*^9}, {
  3.541276147746616*^9, 3.5412762880345163`*^9}, {3.541276350333699*^9, 
  3.541276356662518*^9}, {3.541276408460067*^9, 3.541276481256658*^9}, {
  3.541276516838141*^9, 3.5412765200134163`*^9}, {3.542988750948745*^9, 
  3.542988752790318*^9}, {3.544475660169978*^9, 3.544475693870469*^9}, {
  3.544475732146047*^9, 3.544475734177309*^9}, {3.5444758622813597`*^9, 
  3.544475903454279*^9}, {3.544475938327331*^9, 3.544475941566408*^9}, {
  3.7304194750916777`*^9, 3.7304194808262568`*^9}, {3.730419522762013*^9, 
  3.730419525169854*^9}},ExpressionUUID->"e84625f3-5466-4014-84ac-\
836e70387bd8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StringJoin", "@@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"\"\<c_{\>\"", "<>", 
     RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<} & = \>\"", "<>", 
     RowBox[{"toLaTeX", "[", 
      RowBox[{"RootReduce", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"asols1", "//", "Sort"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "]"}], "<>", 
     "\"\< \\\\displaybreak[1] \\\\\\\\\\n\>\""}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7304186847027397`*^9, 3.73041872048044*^9}, {
   3.7304194505259743`*^9, 3.730419453788343*^9}, {3.730419545714987*^9, 
   3.7304195773540993`*^9}, {3.730419659163073*^9, 3.7304196634175367`*^9}, 
   3.735246228064105*^9},ExpressionUUID->"46cf0471-56a9-4144-94eb-\
98fdcd742dab"],

Cell[BoxData["\<\"c_{1} & = \
\\\\lambda_{\\\\begin{subarray}{l}3125,49250,56580,53520,1597,-200,53\\\\\\\\\
\\\\mbox{}\\\\end{subarray}}^{(0.04828+0.07374 i)} \\\\displaybreak[1] \\\\\\\
\\\\nc_{2} & = \
\\\\lambda_{\\\\begin{subarray}{l}125,0,-1285982,0,-1789244179,0,-2699449\\\\\
\\\\\\\\mbox{}\\\\end{subarray}}^{(-0.038842 i)} \\\\displaybreak[1] \\\\\\\\\
\\nc_{3} & = \
\\\\lambda_{\\\\begin{subarray}{l}3125,-18750,31575,-20540,4443,186,25\\\\\\\\\
\\\\mbox{}\\\\end{subarray}}^{(-0.02632-0.06233 i)} \\\\displaybreak[1] \
\\\\\\\\\\nc_{4} & = \\\\lambda_{5,0,2882,0,-249683,0,-625}^{(0.05003 i)} \
\\\\displaybreak[1] \\\\\\\\\\nc_{5} & = \
\\\\lambda_{\\\\begin{subarray}{l}48828125,-195312500,386718750,-344687500,\
126334375,-3725000,-6388300,43560,201947,23420,1230,36,1\\\\\\\\\\\\mbox{}\\\\\
end{subarray}}^{(-0.063152-0.039778 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{6} \
& = \\\\lambda_{\\\\begin{subarray}{l}125,0,150048,0,92084512,0,8056764288,0,\
285286080768,0,296306688,0,20480\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(0.\
0086287 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{7} & = \
\\\\lambda_{\\\\begin{subarray}{l}125,0,197208,0,81755664,0,-661557632,0,\
3025487360,0,515469312,0,20480\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(0.40535 \
i)} \\\\displaybreak[1] \\\\\\\\\\nc_{8} & = \
\\\\lambda_{\\\\begin{subarray}{l}125,3750,27250,-64700,141035,-2100,103848,\
105108,29242,2034,-122,-10,1\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(-0.30264+0.\
07970 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{9} & = \
\\\\lambda_{\\\\begin{subarray}{l}48828125,-195312500,386718750,-344687500,\
126334375,-3725000,-6388300,43560,201947,23420,1230,36,1\\\\\\\\\\\\mbox{}\\\\\
end{subarray}}^{(0.38771+0.10211 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{10} & \
= \\\\lambda_{\\\\begin{subarray}{l}125,0,150048,0,92084512,0,8056764288,0,\
285286080768,0,296306688,0,20480\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(-0.\
031052 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{11} & = \
\\\\lambda_{5,0,1282,0,-4739,0,-5}^{(0.032477 i)} \\\\displaybreak[1] \
\\\\\\\\\\nc_{12} & = \\\\lambda_{1,0,-293,0,-118,0,-5}^{(-0.2194 i)} \
\\\\displaybreak[1] \\\\\\\\\\nc_{13} & = \
\\\\lambda_{\\\\begin{subarray}{l}125,0,197208,0,81755664,0,-661557632,0,\
3025487360,0,515469312,0,20480\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(0.\
0063040 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{14} & = \
\\\\lambda_{\\\\begin{subarray}{l}15625,-37500,2375,-850,-832,-156,13\\\\\\\\\
\\\\mbox{}\\\\end{subarray}}^{(-0.1850-0.1190 i)} \\\\displaybreak[1] \
\\\\\\\\\\nc_{15} & = \
\\\\lambda_{\\\\begin{subarray}{l}125,0,-9582,0,821981,0,-28226758,0,\
2200643514,0,16166708,0,26645\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(-0.069636 \
i)} \\\\displaybreak[1] \\\\\\\\\\nc_{16} & = \
\\\\lambda_{125,0,-2047,0,-50809,0,-5}^{(0.0099201 i)} \\\\displaybreak[1] \\\
\\\\\\\\nc_{17} & = \
\\\\lambda_{\\\\begin{subarray}{l}125,0,455738,0,13472487051,0,-26481195508,0,\
28428109059,0,58134938,0,26645\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(-0.\
026344 i)} \\\\displaybreak[1] \\\\\\\\\\nc_{18} & = \
\\\\lambda_{\\\\begin{subarray}{l}625,0,-74510,0,2805681,0,-22757678,0,\
94413330,0,280828,0,1\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(-0.00188817 i)} \
\\\\displaybreak[1] \\\\\\\\\\nc_{19} & = \
\\\\lambda_{\\\\begin{subarray}{l}625,0,-74510,0,2805681,0,-22757678,0,\
94413330,0,280828,0,1\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(0.0544863 i)} \
\\\\displaybreak[1] \\\\\\\\\\nc_{20} & = \
\\\\lambda_{1,0,4982,0,-2155,0,-25}^{(0.1063 i)} \\\\displaybreak[1] \\\\\\\\\
\\n\"\>"], "Output",
 CellChangeTimes->{{3.730418686971272*^9, 3.7304187091307707`*^9}, 
   3.730418756315968*^9, {3.730419447540017*^9, 3.730419530369154*^9}, {
   3.730419572301743*^9, 3.730419578318088*^9}, 3.730419631289256*^9, 
   3.7304196642616997`*^9, 3.7350068882681227`*^9, 3.735246229571713*^9, 
   3.739371282222927*^9},ExpressionUUID->"7bb4750f-4d99-403b-bfbd-\
22692be90d92"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"lw4coeffs", "=", 
   RowBox[{"GPACoefficients", "[", "lw4", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730417441853204*^9, 
  3.730417452680237*^9}},ExpressionUUID->"dc35fd24-836a-42b0-8ccf-\
d6c6468a7eec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lw4elem", "=", 
   RowBox[{"GPAElement", "[", "lw4", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730417497083557*^9, 
  3.730417504681222*^9}},ExpressionUUID->"55853fd7-7618-4d2b-8ee7-\
3746d3bc5925"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"loops", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Extract", "[", 
      RowBox[{"lw4elem", ",", 
       RowBox[{"Most", "[", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"lw4elem", ",", 
           RowBox[{"c", "[", "i", "]"}], ",", "3", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1", ",", 
     RowBox[{"1", ";;", ";;", "2"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7304174553406878`*^9, 3.7304175182799187`*^9}, {
  3.730417550625122*^9, 3.730417574520089*^9}, {3.73041760959312*^9, 
  3.730417649863823*^9}, {3.730422197592038*^9, 
  3.730422225636457*^9}},ExpressionUUID->"839ebd5e-103e-43ac-b76b-\
775e01a5e8e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{"Vertex", "[", 
      RowBox[{"7", ",", "2"}], "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.730417465746769*^9, 3.730417518602998*^9}, 
   3.730417596123163*^9, {3.7304176433015127`*^9, 3.730417650907626*^9}, {
   3.73042219985314*^9, 3.730422226625663*^9}, 3.735006890220046*^9, 
   3.739371284735058*^9},ExpressionUUID->"c2d273f3-1d66-4d36-a955-\
a7615aee0361"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"g4", "=", 
   RowBox[{
   "GraphFromString", "[", "\"\<gbg1v1p1v1x0v1v1p1v1x0v1p1\>\"", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.730160989332162*^9, 3.730161062902813*^9}, {
   3.730161556716466*^9, 3.730161576530676*^9}, {3.730180394329322*^9, 
   3.7301804287336187`*^9}, 
   3.730226209579856*^9},ExpressionUUID->"06d2ccfd-2e07-42d7-8f97-\
91f97a247072"],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.0049261083743842365`], 
   {Thickness[0.0019630541871921182`], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.8285199999999997`, 16.448800000000002`}, {3.8285199999999997`, 
     17.231599999999997`}, {3.1937499999999996`, 17.866399999999995`}, {
     2.41094, 17.866399999999995`}, {1.6281299999999996`, 
     17.866399999999995`}, {0.9937499999999999, 17.231599999999997`}, {
     0.9937499999999999, 16.448800000000002`}, {0.9937499999999999, 
     15.665999999999997`}, {1.6281299999999996`, 15.031599999999997`}, {
     2.41094, 15.031599999999997`}, {3.1937499999999996`, 
     15.031599999999997`}, {3.8285199999999997`, 15.665999999999997`}, {
     3.8285199999999997`, 16.448800000000002`}}}]}, 
   {Thickness[0.0019630541871921182`], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.8285199999999997`, 16.448800000000002`}, {3.8285199999999997`, 
     17.231599999999997`}, {3.1937499999999996`, 17.866399999999995`}, {
     2.41094, 17.866399999999995`}, {1.6281299999999996`, 
     17.866399999999995`}, {0.9937499999999999, 17.231599999999997`}, {
     0.9937499999999999, 16.448800000000002`}, {0.9937499999999999, 
     15.665999999999997`}, {1.6281299999999996`, 15.031599999999997`}, {
     2.41094, 15.031599999999997`}, {3.1937499999999996`, 
     15.031599999999997`}, {3.8285199999999997`, 15.665999999999997`}, {
     3.8285199999999997`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{2.41094, 16.448800000000002`}, {
     30.757799999999992`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     32.175399999999996`, 16.448800000000002`}, {32.175399999999996`, 
     17.231599999999997`}, {31.540599999999998`, 17.866399999999995`}, {
     30.757799999999992`, 17.866399999999995`}, {29.974999999999994`, 
     17.866399999999995`}, {29.340199999999996`, 17.231599999999997`}, {
     29.340199999999996`, 16.448800000000002`}, {29.340199999999996`, 
     15.665999999999997`}, {29.974999999999994`, 15.031599999999997`}, {
     30.757799999999992`, 15.031599999999997`}, {31.540599999999998`, 
     15.031599999999997`}, {32.175399999999996`, 15.665999999999997`}, {
     32.175399999999996`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     32.175399999999996`, 16.448800000000002`}, {32.175399999999996`, 
     17.231599999999997`}, {31.540599999999998`, 17.866399999999995`}, {
     30.757799999999992`, 17.866399999999995`}, {29.974999999999994`, 
     17.866399999999995`}, {29.340199999999996`, 17.231599999999997`}, {
     29.340199999999996`, 16.448800000000002`}, {29.340199999999996`, 
     15.665999999999997`}, {29.974999999999994`, 15.031599999999997`}, {
     30.757799999999992`, 15.031599999999997`}, {31.540599999999998`, 
     15.031599999999997`}, {32.175399999999996`, 15.665999999999997`}, {
     32.175399999999996`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.757799999999992`, 
     16.448800000000002`}, {59.10469999999998, 2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.757799999999992`, 
     16.448800000000002`}, {59.10469999999998, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.521899999999995`, 2.27539}, {60.521899999999995`, 
     3.0585899999999997`}, {59.88749999999999, 3.6929700000000008`}, {
     59.10469999999998, 3.6929700000000008`}, {58.3219, 
     3.6929700000000008`}, {57.68709999999999, 3.0585899999999997`}, {
     57.68709999999999, 2.27539}, {57.68709999999999, 1.4925800000000002`}, {
     58.3219, 0.858203}, {59.10469999999998, 0.858203}, {59.88749999999999, 
     0.858203}, {60.521899999999995`, 1.4925800000000002`}, {
     60.521899999999995`, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.521899999999995`, 2.27539}, {60.521899999999995`, 
     3.0585899999999997`}, {59.88749999999999, 3.6929700000000008`}, {
     59.10469999999998, 3.6929700000000008`}, {58.3219, 
     3.6929700000000008`}, {57.68709999999999, 3.0585899999999997`}, {
     57.68709999999999, 2.27539}, {57.68709999999999, 1.4925800000000002`}, {
     58.3219, 0.858203}, {59.10469999999998, 0.858203}, {59.88749999999999, 
     0.858203}, {60.521899999999995`, 1.4925800000000002`}, {
     60.521899999999995`, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.521899999999995`, 30.622299999999992`}, {60.521899999999995`, 
     31.405099999999994`}, {59.88749999999999, 32.03979999999999}, {
     59.10469999999998, 32.03979999999999}, {58.3219, 32.03979999999999}, {
     57.68709999999999, 31.405099999999994`}, {57.68709999999999, 
     30.622299999999992`}, {57.68709999999999, 29.8395}, {58.3219, 29.2051}, {
     59.10469999999998, 29.2051}, {59.88749999999999, 29.2051}, {
     60.521899999999995`, 29.8395}, {60.521899999999995`, 
     30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.521899999999995`, 30.622299999999992`}, {60.521899999999995`, 
     31.405099999999994`}, {59.88749999999999, 32.03979999999999}, {
     59.10469999999998, 32.03979999999999}, {58.3219, 32.03979999999999}, {
     57.68709999999999, 31.405099999999994`}, {57.68709999999999, 
     30.622299999999992`}, {57.68709999999999, 29.8395}, {58.3219, 29.2051}, {
     59.10469999999998, 29.2051}, {59.88749999999999, 29.2051}, {
     60.521899999999995`, 29.8395}, {60.521899999999995`, 
     30.622299999999992`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{59.10469999999998, 2.27539}, {
     87.45159999999998, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.86880000000002, 16.448800000000002`}, {88.86880000000002, 
     17.231599999999997`}, {88.2344, 17.866399999999995`}, {87.45159999999998,
      17.866399999999995`}, {86.6688, 17.866399999999995`}, {
     86.03399999999999, 17.231599999999997`}, {86.03399999999999, 
     16.448800000000002`}, {86.03399999999999, 15.665999999999997`}, {86.6688,
      15.031599999999997`}, {87.45159999999998, 15.031599999999997`}, {
     88.2344, 15.031599999999997`}, {88.86880000000002, 
     15.665999999999997`}, {88.86880000000002, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.86880000000002, 16.448800000000002`}, {88.86880000000002, 
     17.231599999999997`}, {88.2344, 17.866399999999995`}, {87.45159999999998,
      17.866399999999995`}, {86.6688, 17.866399999999995`}, {
     86.03399999999999, 17.231599999999997`}, {86.03399999999999, 
     16.448800000000002`}, {86.03399999999999, 15.665999999999997`}, {86.6688,
      15.031599999999997`}, {87.45159999999998, 15.031599999999997`}, {
     88.2344, 15.031599999999997`}, {88.86880000000002, 
     15.665999999999997`}, {88.86880000000002, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{87.45159999999998, 
     16.448800000000002`}, {115.79799999999999`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     117.21599999999997`, 16.448800000000002`}, {117.21599999999997`, 
     17.231599999999997`}, {116.58099999999997`, 17.866399999999995`}, {
     115.79799999999999`, 17.866399999999995`}, {115.01499999999997`, 
     17.866399999999995`}, {114.38099999999997`, 17.231599999999997`}, {
     114.38099999999997`, 16.448800000000002`}, {114.38099999999997`, 
     15.665999999999997`}, {115.01499999999997`, 15.031599999999997`}, {
     115.79799999999999`, 15.031599999999997`}, {116.58099999999997`, 
     15.031599999999997`}, {117.21599999999997`, 15.665999999999997`}, {
     117.21599999999997`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     117.21599999999997`, 16.448800000000002`}, {117.21599999999997`, 
     17.231599999999997`}, {116.58099999999997`, 17.866399999999995`}, {
     115.79799999999999`, 17.866399999999995`}, {115.01499999999997`, 
     17.866399999999995`}, {114.38099999999997`, 17.231599999999997`}, {
     114.38099999999997`, 16.448800000000002`}, {114.38099999999997`, 
     15.665999999999997`}, {115.01499999999997`, 15.031599999999997`}, {
     115.79799999999999`, 15.031599999999997`}, {116.58099999999997`, 
     15.031599999999997`}, {117.21599999999997`, 15.665999999999997`}, {
     117.21599999999997`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{115.79799999999999`, 
     16.448800000000002`}, {144.14499999999998`, 2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{115.79799999999999`, 
     16.448800000000002`}, {144.14499999999998`, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     145.56299999999996`, 2.27539}, {145.56299999999996`, 
     3.0585899999999997`}, {144.92799999999997`, 3.6929700000000008`}, {
     144.14499999999998`, 3.6929700000000008`}, {143.36199999999997`, 
     3.6929700000000008`}, {142.72799999999998`, 3.0585899999999997`}, {
     142.72799999999998`, 2.27539}, {142.72799999999998`, 
     1.4925800000000002`}, {143.36199999999997`, 0.858203}, {
     144.14499999999998`, 0.858203}, {144.92799999999997`, 0.858203}, {
     145.56299999999996`, 1.4925800000000002`}, {145.56299999999996`, 
     2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     145.56299999999996`, 2.27539}, {145.56299999999996`, 
     3.0585899999999997`}, {144.92799999999997`, 3.6929700000000008`}, {
     144.14499999999998`, 3.6929700000000008`}, {143.36199999999997`, 
     3.6929700000000008`}, {142.72799999999998`, 3.0585899999999997`}, {
     142.72799999999998`, 2.27539}, {142.72799999999998`, 
     1.4925800000000002`}, {143.36199999999997`, 0.858203}, {
     144.14499999999998`, 0.858203}, {144.92799999999997`, 0.858203}, {
     145.56299999999996`, 1.4925800000000002`}, {145.56299999999996`, 
     2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     145.56299999999996`, 30.622299999999992`}, {145.56299999999996`, 
     31.405099999999994`}, {144.92799999999997`, 32.03979999999999}, {
     144.14499999999998`, 32.03979999999999}, {143.36199999999997`, 
     32.03979999999999}, {142.72799999999998`, 31.405099999999994`}, {
     142.72799999999998`, 30.622299999999992`}, {142.72799999999998`, 
     29.8395}, {143.36199999999997`, 29.2051}, {144.14499999999998`, 
     29.2051}, {144.92799999999997`, 29.2051}, {145.56299999999996`, 
     29.8395}, {145.56299999999996`, 30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     145.56299999999996`, 30.622299999999992`}, {145.56299999999996`, 
     31.405099999999994`}, {144.92799999999997`, 32.03979999999999}, {
     144.14499999999998`, 32.03979999999999}, {143.36199999999997`, 
     32.03979999999999}, {142.72799999999998`, 31.405099999999994`}, {
     142.72799999999998`, 30.622299999999992`}, {142.72799999999998`, 
     29.8395}, {143.36199999999997`, 29.2051}, {144.14499999999998`, 
     29.2051}, {144.92799999999997`, 29.2051}, {145.56299999999996`, 
     29.8395}, {145.56299999999996`, 30.622299999999992`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{144.14499999999998`, 2.27539}, {172.492, 
     16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{173.909,
      16.448800000000002`}, {173.909, 17.231599999999997`}, {
     173.27499999999998`, 17.866399999999995`}, {172.492, 
     17.866399999999995`}, {171.70899999999997`, 17.866399999999995`}, {
     171.075, 17.231599999999997`}, {171.075, 16.448800000000002`}, {171.075, 
     15.665999999999997`}, {171.70899999999997`, 15.031599999999997`}, {
     172.492, 15.031599999999997`}, {173.27499999999998`, 
     15.031599999999997`}, {173.909, 15.665999999999997`}, {173.909, 
     16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{173.909,
      16.448800000000002`}, {173.909, 17.231599999999997`}, {
     173.27499999999998`, 17.866399999999995`}, {172.492, 
     17.866399999999995`}, {171.70899999999997`, 17.866399999999995`}, {
     171.075, 17.231599999999997`}, {171.075, 16.448800000000002`}, {171.075, 
     15.665999999999997`}, {171.70899999999997`, 15.031599999999997`}, {
     172.492, 15.031599999999997`}, {173.27499999999998`, 
     15.031599999999997`}, {173.909, 15.665999999999997`}, {173.909, 
     16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{172.492, 16.448800000000002`}, {
     200.83899999999997`, 2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{172.492, 16.448800000000002`}, {
     200.83899999999997`, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 2.27539}, {202.25599999999997`, 
     3.0585899999999997`}, {201.62099999999998`, 3.6929700000000008`}, {
     200.83899999999997`, 3.6929700000000008`}, {200.05599999999998`, 
     3.6929700000000008`}, {199.421, 3.0585899999999997`}, {199.421, 
     2.27539}, {199.421, 1.4925800000000002`}, {200.05599999999998`, 
     0.858203}, {200.83899999999997`, 0.858203}, {201.62099999999998`, 
     0.858203}, {202.25599999999997`, 1.4925800000000002`}, {
     202.25599999999997`, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 2.27539}, {202.25599999999997`, 
     3.0585899999999997`}, {201.62099999999998`, 3.6929700000000008`}, {
     200.83899999999997`, 3.6929700000000008`}, {200.05599999999998`, 
     3.6929700000000008`}, {199.421, 3.0585899999999997`}, {199.421, 
     2.27539}, {199.421, 1.4925800000000002`}, {200.05599999999998`, 
     0.858203}, {200.83899999999997`, 0.858203}, {201.62099999999998`, 
     0.858203}, {202.25599999999997`, 1.4925800000000002`}, {
     202.25599999999997`, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 30.622299999999992`}, {202.25599999999997`, 
     31.405099999999994`}, {201.62099999999998`, 32.03979999999999}, {
     200.83899999999997`, 32.03979999999999}, {200.05599999999998`, 
     32.03979999999999}, {199.421, 31.405099999999994`}, {199.421, 
     30.622299999999992`}, {199.421, 29.8395}, {200.05599999999998`, 
     29.2051}, {200.83899999999997`, 29.2051}, {201.62099999999998`, 
     29.2051}, {202.25599999999997`, 29.8395}, {202.25599999999997`, 
     30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     202.25599999999997`, 30.622299999999992`}, {202.25599999999997`, 
     31.405099999999994`}, {201.62099999999998`, 32.03979999999999}, {
     200.83899999999997`, 32.03979999999999}, {200.05599999999998`, 
     32.03979999999999}, {199.421, 31.405099999999994`}, {199.421, 
     30.622299999999992`}, {199.421, 29.8395}, {200.05599999999998`, 
     29.2051}, {200.83899999999997`, 29.2051}, {201.62099999999998`, 
     29.2051}, {202.25599999999997`, 29.8395}, {202.25599999999997`, 
     30.622299999999992`}}},
     CurveClosed->{1}]}},
  AspectRatio->Automatic,
  ImageSize->{203., 33.},
  PlotRange->{{0., 203.}, {0., 33.}}]], "Output",
 CellChangeTimes->{3.730180439604125*^9, 3.7302284297000303`*^9, 
  3.730246986774407*^9, 3.735006890356629*^9, 
  3.739371284848186*^9},ExpressionUUID->"b313d255-d69f-4ec3-bb40-\
c41f21f8eb7e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vertexNames", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "3"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "5"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", "5"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", "6"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", "3"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"7", ",", "1"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"Vertex", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", "2"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.730422080546915*^9, 3.7304221927604733`*^9}, {
  3.73042223109016*^9, 
  3.730422273218018*^9}},ExpressionUUID->"cf291a9e-6239-4e86-824c-\
da1988de62b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StringJoin", "@@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"StringJoin", "@@", "#"}], "&"}], "/@", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\"\<\\\\ell_{\>\"", "<>", 
          RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<} & = \>\""}], ",", 
         
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"StringJoin", "@@", "#"}], "&"}], "/@", 
        RowBox[{"Map", "[", 
         RowBox[{"ToString", ",", 
          RowBox[{"loops", "/.", "vertexNames"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", "i", "]"}], ",", 
           "\"\< \\\\displaybreak[1] \\\\\\\\\\n\>\"", ",", " ", 
           "\"\< & \>\""}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}]}], "}"}], 
     "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.730422232098428*^9, 3.730422235124009*^9}, {
  3.730422286700275*^9, 
  3.730422446916698*^9}},ExpressionUUID->"586633f5-b48f-456b-add4-\
1ed6e33a4911"],

Cell[BoxData["\<\"\\\\ell_{1} & = 3553565355553424 & \\\\ell_{2} & = \
5653555356535653 \\\\displaybreak[1] \\\\\\\\\\n\\\\ell_{3} & = \
3555535646553414 & \\\\ell_{4} & = 5646535653564653 \\\\displaybreak[1] \
\\\\\\\\\\n\\\\ell_{5} & = 4146535534243556 & \\\\ell_{6} & = \
5553564146535653 \\\\displaybreak[1] \\\\\\\\\\n\\\\ell_{7} & = \
4146535641465356 & \\\\ell_{8} & = 4246553424355356 \\\\displaybreak[1] \
\\\\\\\\\\n\\\\ell_{9} & = 4246535534243556 & \\\\ell_{10} & = \
5553564246535653 \\\\displaybreak[1] \\\\\\\\\\n\\\\ell_{11} & = \
5646535646424653 & \\\\ell_{12} & = 4146535642465356 \\\\displaybreak[1] \\\\\
\\\\\\n\\\\ell_{13} & = 4246535642465356 & \\\\ell_{14} & = 3556424146553424 \
\\\\displaybreak[1] \\\\\\\\\\n\\\\ell_{15} & = 5646535653564146 & \
\\\\ell_{16} & = 5356424146535646 \\\\displaybreak[1] \\\\\\\\\\n\\\\ell_{17} \
& = 5642414646535653 & \\\\ell_{18} & = 5641424646414653 \\\\displaybreak[1] \
\\\\\\\\\\n\\\\ell_{19} & = 5642414246424653 & \\\\ell_{20} & = \
4142414641424142 \\\\displaybreak[1] \\\\\\\\\\n\"\>"], "Output",
 CellChangeTimes->{
  3.7304222355058107`*^9, {3.730422274603278*^9, 3.7304223057689943`*^9}, {
   3.7304223524253597`*^9, 3.730422375716763*^9}, 3.730422417508768*^9, 
   3.730422447537572*^9, 3.735006890389299*^9, 
   3.739371284878577*^9},ExpressionUUID->"fbb1a37d-9848-4d9a-97bd-\
94377ce06563"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1600, 851},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 18, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 989, 22, 75, "Input", "ExpressionUUID" -> \
"e400b706-d8e6-458b-ae7c-2ee869f4a786"],
Cell[1572, 46, 618, 13, 44, "Print", "ExpressionUUID" -> \
"5f7d4b64-e694-480c-b854-dd9318b5b36b"]
}, Open  ]],
Cell[2205, 62, 1611, 44, 117, "Input", "ExpressionUUID" -> \
"d0fa6102-6608-4905-a629-23445901e366"],
Cell[3819, 108, 328, 6, 32, "Input", "ExpressionUUID" -> \
"dbb69113-46c7-4756-bd09-3f67cd98f1ca"],
Cell[CellGroupData[{
Cell[4172, 118, 423, 10, 32, "Input", "ExpressionUUID" -> \
"bb3380dd-540c-4e0d-98a5-e31d481b3f82"],
Cell[4598, 130, 16011, 259, 48, "Output", "ExpressionUUID" -> \
"6ba853ac-4c86-42b2-b7c6-55904336c276"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20646, 394, 224, 5, 32, "Input", "ExpressionUUID" -> \
"97b6bd93-eb38-4eea-8416-0c4ef5ec5559"],
Cell[20873, 401, 287, 5, 32, "Output", "ExpressionUUID" -> \
"f63cfedf-2506-468d-84c6-6e9311933feb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21197, 411, 182, 3, 44, "Subsection", "ExpressionUUID" -> \
"3f3cd51a-fcdb-4917-af46-4a3179280d7d"],
Cell[21382, 416, 539, 13, 32, "Input", "ExpressionUUID" -> \
"c64cc729-115b-4d14-a6db-a5a951af8bdc"],
Cell[21924, 431, 163, 3, 30, "Text", "ExpressionUUID" -> \
"96c721b8-fb74-44f2-9436-f90bc60f8998"],
Cell[CellGroupData[{
Cell[22112, 438, 263, 6, 32, "Input", "ExpressionUUID" -> \
"20184916-5b6f-47d6-907e-dbb156b6a6fb"],
Cell[22378, 446, 1038, 26, 32, "Output", "ExpressionUUID" -> \
"0c58683a-f1fd-4abb-99c6-7770bd5497dd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23465, 478, 170, 3, 44, "Subsection", "ExpressionUUID" -> \
"fb3d2eb0-dd58-459b-a3dd-7b277e74bb0c"],
Cell[23638, 483, 334, 8, 32, "Input", "ExpressionUUID" -> \
"337f9c8b-6a39-48b0-81e4-e861eaf31549"],
Cell[23975, 493, 458, 13, 32, "Input", "ExpressionUUID" -> \
"40fe87e7-9ac8-4162-898b-d38150963d75"],
Cell[24436, 508, 285, 7, 32, "Input", "ExpressionUUID" -> \
"0d03c757-a26d-4ca2-befa-5cd024d18547"],
Cell[24724, 517, 322, 9, 32, "Input", "ExpressionUUID" -> \
"39d606b3-a1d8-403e-89d8-af7da5fcd825"],
Cell[CellGroupData[{
Cell[25071, 530, 2064, 57, 54, "Input", "ExpressionUUID" -> \
"f31bb55f-5e61-43b9-a2e6-723544c8ad58"],
Cell[27138, 589, 137, 3, 32, "Output", "ExpressionUUID" -> \
"9248ee22-d058-42fd-abf5-387c91495167"]
}, Open  ]],
Cell[27290, 595, 401, 9, 32, "Input", "ExpressionUUID" -> \
"713034b7-ef59-44ed-b350-3259cc90dade"],
Cell[27694, 606, 695, 18, 32, "Input", "ExpressionUUID" -> \
"0f528c5e-bf30-4852-9444-7f96f12bc68a"],
Cell[CellGroupData[{
Cell[28414, 628, 189, 4, 32, "Input", "ExpressionUUID" -> \
"7e577782-513e-4473-b7d7-af319f4519e0"],
Cell[28606, 634, 205, 4, 32, "Output", "ExpressionUUID" -> \
"f026479e-1ad5-4da3-889a-86e0550afa07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28848, 643, 256, 6, 54, "Input", "ExpressionUUID" -> \
"35fa6d39-2eb0-4228-a3a2-918a49522d6d"],
Cell[29107, 651, 210, 4, 32, "Output", "ExpressionUUID" -> \
"8e8a1c32-8332-4cbf-8330-6cc50405241b"]
}, Open  ]],
Cell[29332, 658, 1211, 31, 32, "Input", "ExpressionUUID" -> \
"1885ebf9-47e9-4b3c-8666-c2f0e0c75b04"],
Cell[30546, 691, 400, 7, 32, "Input", "ExpressionUUID" -> \
"01d36127-f3a5-4151-9751-ca50df9be26d"],
Cell[CellGroupData[{
Cell[30971, 702, 191, 4, 32, "Input", "ExpressionUUID" -> \
"6ebd69fe-99c8-43e6-8bf8-d4dba5c45d58"],
Cell[31165, 708, 179, 3, 32, "Output", "ExpressionUUID" -> \
"7ca0fec9-0805-4308-a96f-61012add10fb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31393, 717, 167, 3, 44, "Subsection", "ExpressionUUID" -> \
"f71b44fe-bee4-4a21-abc4-59a8dcb3e2fb"],
Cell[31563, 722, 474, 13, 54, "Input", "ExpressionUUID" -> \
"23466a53-adf8-45f1-b8a5-e63974942acd"],
Cell[CellGroupData[{
Cell[32062, 739, 346, 10, 32, "Input", "ExpressionUUID" -> \
"9b09f913-7c5e-4655-8a5a-34d1159d01e0"],
Cell[32411, 751, 206, 4, 32, "Output", "ExpressionUUID" -> \
"38c99089-cb9f-4991-bc3a-c53b07d1dde0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32654, 760, 248, 6, 32, "Input", "ExpressionUUID" -> \
"5855bef3-94e5-4cdf-97e8-74fe020805b3"],
Cell[32905, 768, 1480, 46, 54, "Output", "ExpressionUUID" -> \
"e06286ae-6e98-43b7-8dfe-9501c2979aed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34422, 819, 664, 11, 49, "Text", "ExpressionUUID" -> \
"3ced8241-194c-4065-911e-64572efa6469",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[35089, 832, 172768, 4494, 4734, "Input", "ExpressionUUID" -> \
"f31d403b-3d4d-4cd3-9db5-893389bac697",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[207894, 5331, 325, 8, 32, "Input", "ExpressionUUID" -> \
"723e8d5b-2986-44fa-a337-9e424aaee47c"],
Cell[208222, 5341, 224, 4, 32, "Output", "ExpressionUUID" -> \
"ca945b01-3c76-4320-9c49-2bffb12339b6"]
}, Open  ]],
Cell[208461, 5348, 238, 4, 30, "Text", "ExpressionUUID" -> \
"0f3d1d1f-eecf-4625-b737-50bb84005215"],
Cell[208702, 5354, 393, 11, 32, "Input", "ExpressionUUID" -> \
"8f1278bb-1179-41a5-bafc-521aaf41665a"],
Cell[209098, 5367, 218, 5, 30, "Text", "ExpressionUUID" -> \
"d7a95d88-1a80-43d8-86dc-6096b4948571"],
Cell[CellGroupData[{
Cell[209341, 5376, 242, 5, 32, "Input", "ExpressionUUID" -> \
"b5dfd544-5a0d-4fde-9c24-525f13745937"],
Cell[209586, 5383, 293, 6, 32, "Output", "ExpressionUUID" -> \
"3cc5f4a7-02ab-4502-85b3-4d522aceb51f"]
}, Open  ]],
Cell[209894, 5392, 244, 6, 30, "Text", "ExpressionUUID" -> \
"587329c5-dd0c-465f-83ae-b42caf9bcf9f"],
Cell[210141, 5400, 391, 10, 32, "Input", "ExpressionUUID" -> \
"5f87dc61-91bb-475f-97df-0b2dcbd02f13"],
Cell[210535, 5412, 268, 6, 30, "Text", "ExpressionUUID" -> \
"93298a1d-c0c3-45fa-a1fa-58a06f49671d"],
Cell[210806, 5420, 476, 12, 32, "Input", "ExpressionUUID" -> \
"539c6fc2-70ab-4487-8547-0010673626cf"],
Cell[211285, 5434, 1070, 28, 35, "Input", "ExpressionUUID" -> \
"db0c7b37-cba4-4299-a25a-c5018c07f244"],
Cell[CellGroupData[{
Cell[212380, 5466, 272, 7, 32, "Input", "ExpressionUUID" -> \
"c5ef76f0-6ee4-4973-88a3-ac733c2d5128"],
Cell[212655, 5475, 859, 26, 32, "Output", "ExpressionUUID" -> \
"2f565b0d-c170-4a91-9845-b9833378d877"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213551, 5506, 219, 5, 32, "Input", "ExpressionUUID" -> \
"a6f63ccb-2d20-4032-b5f5-32f31d26dacb"],
Cell[213773, 5513, 177, 3, 32, "Output", "ExpressionUUID" -> \
"443140f9-1c80-4e8c-b900-1dabca61b43c"]
}, Open  ]],
Cell[213965, 5519, 287, 6, 30, "Text", "ExpressionUUID" -> \
"df7c8a6c-5190-445d-9ab4-df78c266aeab"],
Cell[214255, 5527, 552, 13, 54, "Input", "ExpressionUUID" -> \
"35c40545-e0e9-46d4-b379-6fe2e94c2f9d"],
Cell[CellGroupData[{
Cell[214832, 5544, 370, 10, 32, "Input", "ExpressionUUID" -> \
"22164616-1c37-4250-803b-aa93476f7451"],
Cell[CellGroupData[{
Cell[215227, 5558, 151, 3, 24, "Print", "ExpressionUUID" -> \
"37c33927-5046-4d26-b7e9-832ef4c9391b"],
Cell[215381, 5563, 151, 3, 24, "Print", "ExpressionUUID" -> \
"abd1d06d-25e7-4751-aeac-e1bf18dfac49"],
Cell[215535, 5568, 151, 3, 24, "Print", "ExpressionUUID" -> \
"1972819d-7b0b-4219-9d14-1a226d9bc7b3"],
Cell[215689, 5573, 151, 3, 24, "Print", "ExpressionUUID" -> \
"c03e263f-35e9-4e26-8ec6-e8107e966447"],
Cell[215843, 5578, 151, 3, 24, "Print", "ExpressionUUID" -> \
"a8d95a6d-7f7c-4939-b142-22b02898d4e2"],
Cell[215997, 5583, 151, 3, 24, "Print", "ExpressionUUID" -> \
"c3f0694d-8cf6-4e9c-a4cc-2a53de5adddf"],
Cell[216151, 5588, 151, 3, 24, "Print", "ExpressionUUID" -> \
"b6c21d89-8c28-4bc9-8482-5fc71f68abe5"],
Cell[216305, 5593, 153, 3, 24, "Print", "ExpressionUUID" -> \
"ca6755a6-c5b4-4c4c-806c-5e093d6c44de"],
Cell[216461, 5598, 151, 3, 24, "Print", "ExpressionUUID" -> \
"c8050bb7-fbf2-44fb-9ea9-69a6906cf090"],
Cell[216615, 5603, 151, 3, 24, "Print", "ExpressionUUID" -> \
"7933b09d-5d88-4978-ae1f-6337db1a6339"],
Cell[216769, 5608, 153, 3, 24, "Print", "ExpressionUUID" -> \
"91a86464-f7a0-49ea-ab2a-04ef8c0f634c"],
Cell[216925, 5613, 151, 3, 24, "Print", "ExpressionUUID" -> \
"53dd5a02-76f7-4e1f-92f5-6776165fb390"],
Cell[217079, 5618, 151, 3, 24, "Print", "ExpressionUUID" -> \
"764ad657-60df-4fd9-8ddd-3272f421bb7e"],
Cell[217233, 5623, 153, 3, 24, "Print", "ExpressionUUID" -> \
"a4f6311c-4824-4629-89b8-c35deaf208ac"],
Cell[217389, 5628, 148, 2, 24, "Print", "ExpressionUUID" -> \
"c8b65a63-dbc5-4084-b2e3-36044cbc8452"],
Cell[217540, 5632, 151, 3, 24, "Print", "ExpressionUUID" -> \
"680f640b-b391-4aca-946a-1edab893c629"],
Cell[217694, 5637, 151, 3, 24, "Print", "ExpressionUUID" -> \
"97a5115f-d5ba-42eb-8920-fbd160cfdc7d"],
Cell[217848, 5642, 151, 3, 24, "Print", "ExpressionUUID" -> \
"1e9580a1-72eb-4751-85f9-b9c1e04b8de9"],
Cell[218002, 5647, 151, 3, 24, "Print", "ExpressionUUID" -> \
"e2aae4f0-7541-46d2-b0ca-c43e0ccc7b4c"],
Cell[218156, 5652, 151, 3, 24, "Print", "ExpressionUUID" -> \
"cff21823-048c-4bba-9dcf-eed8ef234e4b"],
Cell[218310, 5657, 153, 3, 24, "Print", "ExpressionUUID" -> \
"d756e4c4-960e-413f-b750-183dae14c0e6"],
Cell[218466, 5662, 148, 2, 24, "Print", "ExpressionUUID" -> \
"c337624b-d930-47b9-b002-01224030f664"],
Cell[218617, 5666, 153, 3, 24, "Print", "ExpressionUUID" -> \
"4e64a291-ca48-4572-88a4-6db3ff27eb67"],
Cell[218773, 5671, 151, 3, 24, "Print", "ExpressionUUID" -> \
"cd4e6180-c812-4de0-8f81-3a8fc2c8dc8c"],
Cell[218927, 5676, 153, 3, 24, "Print", "ExpressionUUID" -> \
"4639659d-417b-43c4-a998-9822998d9427"],
Cell[219083, 5681, 151, 3, 24, "Print", "ExpressionUUID" -> \
"87233205-76d3-4a9a-af89-b0c71242855c"],
Cell[219237, 5686, 151, 3, 24, "Print", "ExpressionUUID" -> \
"fc383feb-0c57-4529-96d3-29301fd3868d"],
Cell[219391, 5691, 151, 3, 24, "Print", "ExpressionUUID" -> \
"8c111471-ea32-4cbc-8405-4dbec31be813"],
Cell[219545, 5696, 151, 3, 24, "Print", "ExpressionUUID" -> \
"67ca7dea-3c2c-4ef3-8eaa-172e6b3f6ca8"],
Cell[219699, 5701, 151, 3, 24, "Print", "ExpressionUUID" -> \
"dac3e535-f721-4b79-89e6-c363ede6f988"],
Cell[219853, 5706, 151, 3, 24, "Print", "ExpressionUUID" -> \
"da76e99d-e69b-4cae-b881-e69b8d46a5d7"],
Cell[220007, 5711, 151, 3, 24, "Print", "ExpressionUUID" -> \
"54cb8013-6653-41b2-a2c5-ffb3d0a78457"]
}, Open  ]],
Cell[220173, 5717, 616, 11, 32, "Output", "ExpressionUUID" -> \
"ff98be3d-7995-4dbf-992e-2fa8b7c2635f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[220838, 5734, 165, 3, 44, "Subsection", "ExpressionUUID" -> \
"0ae32e59-bd1c-49a4-b4b9-bee475acb1b4"],
Cell[221006, 5739, 751, 21, 35, "Input", "ExpressionUUID" -> \
"725fc4f5-20ed-48c3-8884-cc5f3c26da0d"],
Cell[221760, 5762, 360, 9, 32, "Input", "ExpressionUUID" -> \
"e8eb6483-e666-4f76-97d6-08b571cb51f9"],
Cell[222123, 5773, 247, 6, 30, "Text", "ExpressionUUID" -> \
"48bd57ca-86ca-496d-b7e8-dd8f188ce333"],
Cell[CellGroupData[{
Cell[222395, 5783, 225, 4, 35, "Subsubsection", "ExpressionUUID" -> \
"a335cfd8-1624-4b7a-8fe6-884cda7ee94b"],
Cell[CellGroupData[{
Cell[222645, 5791, 727, 17, 32, "Input", "ExpressionUUID" -> \
"5584f6d3-8c22-4f7d-97e4-a37e85be1fd3"],
Cell[223375, 5810, 12875, 367, 311, "Output", "ExpressionUUID" -> \
"d4ee5505-3f49-44e5-a397-5a69a5d7b40a"]
}, Open  ]],
Cell[236265, 6180, 234, 6, 30, "Text", "ExpressionUUID" -> \
"dbcb6ee4-fe0d-42b2-8e87-b88c0d410285"],
Cell[236502, 6188, 672, 13, 32, "Input", "ExpressionUUID" -> \
"846c77a8-6d38-4276-b4aa-9735e40bfb34"],
Cell[237177, 6203, 224, 5, 30, "Text", "ExpressionUUID" -> \
"2a384027-45e1-492c-ab54-e6a8a07ad600"],
Cell[CellGroupData[{
Cell[237426, 6212, 456, 11, 32, "Input", "ExpressionUUID" -> \
"3201bee1-7d76-40d7-ba6c-ed6ebc5f50e5"],
Cell[237885, 6225, 242, 5, 32, "Output", "ExpressionUUID" -> \
"2d095c4f-0d8d-4e2a-a321-a7ef7e5c22e0"]
}, Open  ]],
Cell[238142, 6233, 194, 3, 30, "Text", "ExpressionUUID" -> \
"ec751edf-ce5a-4ee4-a15b-eeae1145c904"],
Cell[CellGroupData[{
Cell[238361, 6240, 1008, 23, 32, "Input", "ExpressionUUID" -> \
"d03516c7-9d30-43c8-96d9-a344e87a6d48"],
Cell[239372, 6265, 314, 6, 32, "Output", "ExpressionUUID" -> \
"e86adc0b-11c9-4757-b41a-72abb0c52140"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[239735, 6277, 248, 4, 35, "Subsubsection", "ExpressionUUID" -> \
"9517e984-26ef-4aa8-b264-ef872252ceca"],
Cell[CellGroupData[{
Cell[240008, 6285, 699, 17, 32, "Input", "ExpressionUUID" -> \
"7cd84e68-9b0e-4544-bccc-3150f9be4a55"],
Cell[240710, 6304, 12902, 368, 311, "Output", "ExpressionUUID" -> \
"f5a62c18-23ff-48bd-a5a6-f733caa77336"]
}, Open  ]],
Cell[253627, 6675, 234, 6, 30, "Text", "ExpressionUUID" -> \
"4b2399b9-aab2-446d-9294-30b7ef7620f2"],
Cell[253864, 6683, 672, 13, 32, "Input", "ExpressionUUID" -> \
"e24a4b0a-3b1b-429a-8f94-d03b0d882401"],
Cell[254539, 6698, 224, 5, 30, "Text", "ExpressionUUID" -> \
"cf776fab-8ccd-4a9f-bd39-aefceb43acf8"],
Cell[CellGroupData[{
Cell[254788, 6707, 454, 11, 32, "Input", "ExpressionUUID" -> \
"4ed5972c-4d14-4415-9037-27941476259b"],
Cell[255245, 6720, 264, 4, 32, "Output", "ExpressionUUID" -> \
"1cddf370-426c-4004-b10d-c9ff2439ed71"]
}, Open  ]],
Cell[255524, 6727, 194, 3, 30, "Text", "ExpressionUUID" -> \
"8b04e34f-8efe-474d-bf2b-032a56719ad4"],
Cell[CellGroupData[{
Cell[255743, 6734, 981, 22, 32, "Input", "ExpressionUUID" -> \
"198e2981-c85e-44d1-a14f-b4934264017c"],
Cell[256727, 6758, 221, 5, 32, "Output", "ExpressionUUID" -> \
"cf6f1772-d7ee-4b10-a019-5127e770143b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[256997, 6769, 293, 4, 35, "Subsubsection", "ExpressionUUID" -> \
"d7cb5ba4-4d4d-40cf-9444-147d3ed4cbed"],
Cell[CellGroupData[{
Cell[257315, 6777, 799, 18, 32, "Input", "ExpressionUUID" -> \
"bc31af99-7975-4cd6-bddd-8617e6d7cde8"],
Cell[258117, 6797, 12706, 365, 311, "Output", "ExpressionUUID" -> \
"3a03b439-6ddc-4bfa-ae5d-74346602aa9c"]
}, Open  ]],
Cell[270838, 7165, 234, 6, 30, "Text", "ExpressionUUID" -> \
"27e5e0e2-2c9e-48b1-a388-0cecaa232489"],
Cell[271075, 7173, 672, 13, 32, "Input", "ExpressionUUID" -> \
"cac4050c-c596-401d-bacf-9910b136b313"],
Cell[271750, 7188, 224, 5, 30, "Text", "ExpressionUUID" -> \
"98643825-fe97-42e3-8815-29c37037e031"],
Cell[CellGroupData[{
Cell[271999, 7197, 454, 11, 32, "Input", "ExpressionUUID" -> \
"50f7e9c4-fcc0-4d11-b0ae-82da6d52417b"],
Cell[272456, 7210, 293, 6, 32, "Output", "ExpressionUUID" -> \
"431c112d-6c5d-42ad-bfe3-c09b71b38e3a"]
}, Open  ]],
Cell[272764, 7219, 194, 3, 30, "Text", "ExpressionUUID" -> \
"b1df9690-a4e0-4131-b97e-8da9f63f40ff"],
Cell[CellGroupData[{
Cell[272983, 7226, 981, 22, 32, "Input", "ExpressionUUID" -> \
"0a9af7f3-4ae4-48e3-86d3-03d33992eb2d"],
Cell[273967, 7250, 247, 5, 32, "Output", "ExpressionUUID" -> \
"f1e80da9-4f08-4f2b-9ea2-8df729b04b40"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[274263, 7261, 299, 5, 35, "Subsubsection", "ExpressionUUID" -> \
"22a70392-137f-41d6-9dfa-87a4a35839ed"],
Cell[CellGroupData[{
Cell[274587, 7270, 799, 18, 32, "Input", "ExpressionUUID" -> \
"110496bb-cf2c-4c38-8da1-460a522bd049"],
Cell[275389, 7290, 12657, 364, 311, "Output", "ExpressionUUID" -> \
"0f8bd1ea-4522-4903-a0d8-c4e14ab6a3f9"]
}, Open  ]],
Cell[288061, 7657, 234, 6, 30, "Text", "ExpressionUUID" -> \
"c19970f2-876f-46a9-b698-c210cf443bd5"],
Cell[288298, 7665, 674, 13, 32, "Input", "ExpressionUUID" -> \
"ec944c59-fba6-479b-9cf2-e2a099832d90"],
Cell[288975, 7680, 224, 5, 30, "Text", "ExpressionUUID" -> \
"67039051-7a0a-4a5b-a423-bc37e45ea4db"],
Cell[CellGroupData[{
Cell[289224, 7689, 453, 11, 32, "Input", "ExpressionUUID" -> \
"beb8e4e4-285a-48ef-91be-fe275f82fd19"],
Cell[289680, 7702, 294, 6, 32, "Output", "ExpressionUUID" -> \
"f2468433-4181-496d-8b90-59c1cb27dcb4"]
}, Open  ]],
Cell[289989, 7711, 194, 3, 30, "Text", "ExpressionUUID" -> \
"55029169-2823-4a21-bfd8-dbe1b7305614"],
Cell[CellGroupData[{
Cell[290208, 7718, 983, 22, 32, "Input", "ExpressionUUID" -> \
"24970518-f711-4efc-ae3e-207673b568aa"],
Cell[291194, 7742, 247, 5, 32, "Output", "ExpressionUUID" -> \
"a840d14b-066b-4f32-921b-458bc1b96f53"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[291502, 7754, 158, 3, 44, "Subsection", "ExpressionUUID" -> \
"1566ffd7-2e65-41cd-bdb7-f214f87e5b57"],
Cell[291663, 7759, 794, 20, 96, "Input", "ExpressionUUID" -> \
"a3468f45-d4db-4704-80d2-901665359d50"],
Cell[292460, 7781, 639, 13, 31, "Text", "ExpressionUUID" -> \
"de081a40-ad64-4400-bc68-b093c5ae279c"],
Cell[CellGroupData[{
Cell[293124, 7798, 567, 14, 32, "Input", "ExpressionUUID" -> \
"ce113005-ab12-4c6e-9240-b3cdd6bebb80"],
Cell[293694, 7814, 178, 4, 32, "Output", "ExpressionUUID" -> \
"98f683c6-c943-4c74-a935-e242ede0eda2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293909, 7823, 591, 14, 32, "Input", "ExpressionUUID" -> \
"eef3b918-8881-47eb-b058-9bdec7872301"],
Cell[294503, 7839, 251, 5, 32, "Output", "ExpressionUUID" -> \
"1185eb9d-6fdd-4b81-a42f-84ad8fb607f8"]
}, Open  ]],
Cell[294769, 7847, 462, 8, 30, "Text", "ExpressionUUID" -> \
"6289721a-6e29-4c24-82f9-eb5850911fac"],
Cell[CellGroupData[{
Cell[295256, 7859, 649, 16, 32, "Input", "ExpressionUUID" -> \
"75572904-3988-4b28-b514-bafed66a7978"],
Cell[295908, 7877, 296, 6, 32, "Output", "ExpressionUUID" -> \
"97b5d6be-cef7-4250-974f-cdbb525fb90e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296241, 7888, 522, 14, 32, "Input", "ExpressionUUID" -> \
"839360a3-9cd2-4431-86e2-221c84890e3e"],
Cell[296766, 7904, 223, 5, 32, "Output", "ExpressionUUID" -> \
"541c33db-3a9d-4f92-a02d-861cd235bf78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297026, 7914, 893, 22, 32, "Input", "ExpressionUUID" -> \
"953a2986-8516-4591-8364-3153d8fdcef4"],
Cell[297922, 7938, 198, 4, 32, "Output", "ExpressionUUID" -> \
"c7c5537e-8bb9-49a9-b3ab-8d41bf2a7697"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298157, 7947, 943, 23, 32, "Input", "ExpressionUUID" -> \
"b3da7ace-9c80-401f-b45c-46560f3e1173"],
Cell[299103, 7972, 196, 4, 32, "Output", "ExpressionUUID" -> \
"fe47cc34-b4fe-4329-95f8-614685a70274"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[299348, 7982, 158, 3, 44, "Subsection", "ExpressionUUID" -> \
"505fe0bf-66c3-422e-bce1-cfdbb633ac9f"],
Cell[299509, 7987, 837, 20, 75, "Input", "ExpressionUUID" -> \
"c8e7c2f6-4587-424b-abbc-1c3dd12787ae"],
Cell[300349, 8009, 856, 25, 54, "Input", "ExpressionUUID" -> \
"95b01555-928c-4dce-8626-a0328c61992d"],
Cell[301208, 8036, 686, 20, 32, "Input", "ExpressionUUID" -> \
"d84cc78c-4b75-4c84-933c-a2dd3433a454"],
Cell[301897, 8058, 362, 10, 32, "Input", "ExpressionUUID" -> \
"e8609f9f-d444-4b9b-8568-f48598e14250"],
Cell[302262, 8070, 206, 5, 32, "Input", "ExpressionUUID" -> \
"570a26a2-7d3c-482c-a54a-973639edade2"],
Cell[302471, 8077, 1760, 38, 96, "Input", "ExpressionUUID" -> \
"b8d60e3d-e38e-4414-85ce-0c5be4ed6350"],
Cell[304234, 8117, 1086, 27, 32, "Input", "ExpressionUUID" -> \
"acf9af41-0029-4fe2-b828-46c6f43de910"],
Cell[305323, 8146, 390, 8, 30, "Text", "ExpressionUUID" -> \
"6f1eab2a-26f8-4396-89d2-a89280e054bd"],
Cell[305716, 8156, 688, 11, 32, "Input", "ExpressionUUID" -> \
"f61b3e06-00a3-4dd7-995c-97389b7c68b4"],
Cell[306407, 8169, 2984, 75, 186, "Input", "ExpressionUUID" -> \
"e84625f3-5466-4014-84ac-836e70387bd8"],
Cell[CellGroupData[{
Cell[309416, 8248, 882, 20, 32, "Input", "ExpressionUUID" -> \
"46cf0471-56a9-4144-94eb-98fdcd742dab"],
Cell[310301, 8270, 3884, 59, 495, "Output", "ExpressionUUID" -> \
"7bb4750f-4d99-403b-bfbd-22692be90d92"]
}, Open  ]],
Cell[314200, 8332, 246, 6, 32, "Input", "ExpressionUUID" -> \
"dc35fd24-836a-42b0-8ccf-d6c6468a7eec"],
Cell[314449, 8340, 239, 6, 32, "Input", "ExpressionUUID" -> \
"55853fd7-7618-4d2b-8ee7-3746d3bc5925"],
Cell[CellGroupData[{
Cell[314713, 8350, 876, 22, 32, "Input", "ExpressionUUID" -> \
"839ebd5e-103e-43ac-b76b-775e01a5e8e5"],
Cell[315592, 8374, 24487, 687, 642, "Output", "ExpressionUUID" -> \
"c2d273f3-1d66-4d36-a955-a7615aee0361"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340116, 9066, 423, 10, 32, "Input", "ExpressionUUID" -> \
"06d2ccfd-2e07-42d7-8f97-91f97a247072"],
Cell[340542, 9078, 15962, 258, 48, "Output", "ExpressionUUID" -> \
"b313d255-d69f-4ec3-bb40-c41f21f8eb7e"]
}, Open  ]],
Cell[356519, 9339, 1462, 42, 54, "Input", "ExpressionUUID" -> \
"cf291a9e-6239-4e86-824c-da1988de62b9"],
Cell[CellGroupData[{
Cell[358006, 9385, 1294, 36, 75, "Input", "ExpressionUUID" -> \
"586633f5-b48f-456b-add4-1ed6e33a4911"],
Cell[359303, 9423, 1364, 20, 243, "Output", "ExpressionUUID" -> \
"fbb1a37d-9848-4d9a-97bd-94377ce06563"]
}, Open  ]]
}, Open  ]]
}
]
*)


